Six-wave scattering in Hamiltonian Dysthe equations: Euler matching and integrability obstructions

We compute the effective six-wave interaction in spatial and temporal Hamiltonian Dysthe equations and compare it with the complete degree-six coefficient of the deep-water Euler Hamiltonian. On every compact subset $K$ of a generic quadratic-dispersion resonance patch, exact resonances persist under a small cubic correction to the dispersion, and \[ W_6\bigl(\Phi_{\lambda,\varepsilon}(z)\bigr) =\varepsilon\frac{4BD}{aL(z)}+O_K(\varepsilon^2) \] uniformly in the resonance point $z$ and the deformation parameter $\lambda$. Here $L$ is the spectral diameter and $B,D$ are the local cubic and mean-flow coefficients. Thus $BD\ne0$ gives nonzero scattering on relatively open resonance sets. At the Craig--Guyenne--Sulem temporal coefficients, the corresponding exact Euler resonances satisfy \[ \frac{\mu}{4}W_6^{\rm E}\bigl(1+\mu\Psi_\mu(z)\bigr) =-\frac{8}{L(z)}+O_K(\mu), \] where $\mu$ is the relative bandwidth. The leading term comes from nine contractions of quartic vertices; every other connected degree-six contribution is uniformly bounded. We classify the coefficient values for which the generic six-wave coefficient vanishes identically; in the temporal case, this also gives cancellation on every non-permutation four-wave resonance. Outside these sets, the Zakharov--Schulman condition restricts every regular $C^3$ quadratic leading symbol to $\operatorname{span}\{1,k,\omega(k)\}$, the span of the symbols of wave action, momentum, and linear energy. Consequently the physical Dysthe models cannot support an inverse-scattering hierarchy with infinitely many linearly independent regular $C^3$ quadratic leading symbols. The cancellation sets contain known nonlinear Schr\"odinger, mixed Chen--Lee--Liu, Calogero--Moser derivative nonlinear Schr\"odinger, and Hirota representatives.

==> anc/README.md <==
# Supplementary Verification Archive

Article: **Six-wave scattering in Hamiltonian Dysthe equations:
Euler matching and integrability obstructions**

Journal: *Communications in Mathematical Physics* (submission).

Authors: Alex J. Sutherland and Solomon C. Yim.

Affiliation: Department of Civil and Construction Engineering,
Oregon State University, Corvallis, Oregon 97331, United States.

Corresponding author: Alex J. Sutherland,
[suthalex@oregonstate.edu](mailto:suthalex@oregonstate.edu).

## Contents and evidence

The `verification/` directory contains ten scripts, pinned dependency
requirements, recorded outputs, and a SHA-256 manifest. It combines exact
Dysthe symbolic and rational calculations with numerical diagnostics and
a separate floating-point regression of the Euler coefficient.

The exact calculations reconstruct the specified channels and finite
witnesses from their definitions. A standard-library rational verifier
independently reconstructs the six temporal witness equations and checks
an inverse-matrix certificate for the stated ideal equality. The scope of
each calculation and the conventions required to interpret it are
described in [verification/README.md](verification/README.md) and in the
article.

The diagonal collision verifier separately reconstructs all nine temporal
channels in the fixed collision chamber and checks the coefficients of
rho^-2, rho^-1, and rho^0 in exact rational-function arithmetic.

The Euler regression evaluates two resonance families at three bandwidths.
It provides a numerical check of the coefficient normalization. Uniform
Euler–Dysthe matching and boundedness of the remaining Euler contributions
are proved analytically in the article; finite numerical samples do not
prove those claims. This archive does not supply an exact Euler
polarization ledger, an exact Euler Laurent-series certificate, or an
exact first bandwidth correction.

## Reproduction

Use an isolated Python 3.12 environment. From the `verification/`
directory, run:

```powershell
python -m pip install -r requirements-symbolic.txt
python run_all.py
```

The dependency versions are SymPy 1.13.3, mpmath 1.3.0, NumPy 2.1.3,
and SymEngine 0.14.1. Keep Python assertions enabled. The driver records
the actual environment and script exits in `verification/outputs/`, stops
on a failed check, and regenerates `verification/MANIFEST.sha256` only
after a successful complete run. A rerun replaces the recorded outputs;
retain an unchanged copy of the supplied archive if comparing runs.

## Use and corrections

This is scientific code for reproducing the article's specific formal
calculations. It is not production software or a general-purpose
water-wave solver. Adaptations require checking the stated coefficient
field, parameter domain, Fourier normalization, and exclusions. The
calculations do not establish a bounded infinite normal-form map or infer
all-order integrability from sixth-order cancellation.

Reproducibility reports and proposed corrections may be sent to the
corresponding author. Include the script name, command, software versions,
complete output, relevant file hashes, and a minimal reproducible example.
Any proposed change to a mathematical convention should identify which
claim and verification output it affects.


==> anc/verification/MANIFEST.sha256 <==
1d92366b8f962ea0522f42b266c95c7f788dba7a1c91a5ca829772a2d78b58b2  euler_matching/euler_hamiltonian_jets_frozen.py
42cabf11643f76dab38f651858ac3a7f886772976a031b49493c48f29cac5339  euler_matching/verification_results.json
906ba9b65b6d3c34af10e1a577046a2eb5629ee374107d180672bb859ad191a2  euler_matching/verify_uniform_matching.py
14407cf72019535767bf77e184a004e4d10dcf50a9e8d5dbc8ab3a5e1157e5d4  outputs/environment.txt
919bb30406267429a3ca56a15ca466407b6990294089fc6c6f8ea316c0678a91  outputs/run_summary.txt
ffe29a27cee0d8b307e015184597fe54ca60aae176938a0910209b52bfe00137  outputs/spatial_classification_audit.txt
16068fda963b1d55c2b057c2d54e4dc595d2e9f2a69ab59dbb7890ca985a493d  outputs/spatial_full_normal_form_audit.txt
11cd0560e215406980dac78562cd07b671bd72c7510a0582381f69cb3daeb607  outputs/spatial_symengine_audit.txt
142e610e18327bc7068595e53582f81e708c84cd22d086a5ddd941c2a8c611e6  outputs/temporal_complete_W6_audit.txt
2c721fe4e16bb322a1004e6088cc21ee3849051701f9e5b1ee91679d8df69ff2  outputs/verify_diagonal_channel_expansion.txt
7328999895fa83bd5818a8fc4266b0d10f093b194ac320d51e33f01a6535228e  outputs/verify_local_deformation.txt
7223e186b59765de5363e0334d759069bbcb37d68de495e35e009c3cb8f320a6  outputs/verify_open_patch_and_diagonal.txt
da09a685aa37b174546752e5c4162ce1aa2a28b8b77e9737aa6e554511f8eea5  outputs/verify_selected_mode_resonances.txt
39ea48ee120e4ea1008afe54c70dfa91ab56aebb4a68f3dbf4c32bfcf39d84bc  outputs/verify_temporal_witness_linear_algebra.txt
42cabf11643f76dab38f651858ac3a7f886772976a031b49493c48f29cac5339  outputs/verify_uniform_matching.txt
04727dee31c558543cf1665b39b6fb8a0270af3dd6a60e93701ab1abe710d3d6  README.md
243852a8aecde75e6c2a7791c4b48b62195ecb59e2236d37a5e9eac620a0cc51  requirements-symbolic.txt
8a5f9971d0951bab406aebe589946ced0389af17c84ed3eb475b1d6e4b5ad8c5  run_all.py
2a13b5a9989d7dff33ab791d153fd1bf7d17520ac6fc3a22990593741b717d7d  spatial_classification_audit.py
1c92b2b55747599e2f7530fb750d12906af560c5dc037fc5710fc4a96e3c2c9c  spatial_full_normal_form_audit.py
3436f26e52702d8bd3d6c672a186ce1e3e24390ca3577d720a56b9c4d16d85e2  spatial_symengine_audit.py
7bf8114a6e879630b14f5d5d5fbefc480ad0226959c7bd013600b78ec30d3960  spatial_symengine_expected_output.txt
bfd33547ad41858766f3c3c98238c34d6408ca66d64c3f0675aa20c8004da3ac  temporal_complete_W6_audit.py
6d47582e38bc160819ce30cef370924984698889f59726edb996edc96bce60ca  temporal_witness_certificate.md
ba6956b7dc8468bb339231a775f5e3ac9c1c106c02074781866966333fc61cb0  verify_diagonal_channel_expansion.py
13abbc7608c3eba319f7caf41771ccb1ca4c15aead4736b06eaf0bbf2b2c4aa8  verify_local_deformation.py
6fce5e92a7eef3f05e814be4997edc327bbb7e36a408301b5314e04b3c10e1e4  verify_open_patch_and_diagonal.py
1e41da7c6ae41136a01375100f94c42133f8f61ac84549025d1e0fb7c40045e9  verify_selected_mode_resonances.py
f8c2d8f213940925c9516f06831faa7fc2050856c5e7cecd9fa60d8ff2b77f0f  verify_temporal_witness_linear_algebra.py


==> anc/verification/README.md <==
# Verification instructions and scope

This directory contains the scientific verification code accompanying the
article identified in the parent `README.md`. The suite combines exact
symbolic and rational checks with numerical diagnostics. These evidence
types should be distinguished when using the outputs.

## Environment and replay

Use Python 3.12 with the dependencies pinned in
`requirements-symbolic.txt`:

- SymPy 1.13.3;
- mpmath 1.3.0;
- NumPy 2.1.3;
- SymEngine 0.14.1.

From this directory, install the dependencies in an isolated environment
and run the driver:

```powershell
python -m pip install -r requirements-symbolic.txt
python run_all.py
```

Run with Python assertions enabled; do not use the `-O` or `-OO` options.
The driver runs ten scripts, stops on the first nonzero exit status,
records their output and the actual software environment in `outputs/`,
and regenerates `MANIFEST.sha256` after a successful complete run.
The manifest includes the source files, documentation, and recorded
results, ordered by relative path. It excludes itself, Python bytecode,
and `__pycache__` directories. The manifest establishes file identity;
the mathematical checks establish the stated results.

The scripts are:

- `verify_local_deformation.py`;
- `verify_open_patch_and_diagonal.py`;
- `verify_diagonal_channel_expansion.py`;
- `spatial_classification_audit.py`;
- `spatial_full_normal_form_audit.py`;
- `spatial_symengine_audit.py`;
- `temporal_complete_W6_audit.py`;
- `verify_temporal_witness_linear_algebra.py`;
- `verify_selected_mode_resonances.py`;
- `euler_matching/verify_uniform_matching.py`.

## Exact calculations

The Dysthe calculations reconstruct channel modes, vertices, denominators,
and rational sums from their defining formulas. Exact symbolic identities
and finite rational enumerations support the stated finite-kernel claims.
Some scripts also print numerical diagnostics; those diagnostics do not
replace the exact identities or the analytic arguments in the article.

`verify_diagonal_channel_expansion.py` resolves the absolute values in the
fixed chamber of the temporal collision family, reconstructs all nine
vertices and divisors from the manuscript definitions, and checks the
Laurent coefficients through order rho^0 over
Q(A, gamma, U, c, d). This directly certifies the calculation printed in
Appendix A of the article rather than starting from its final finite term.

The temporal classification uses six fixed rational witnesses with
explicit nonzero integer denominators for normalized pure-cubic dispersion.
Thus no parameter-dependent denominator saturation is needed for this
finite witness ideal. The variable order, grevlex order, primitive
polynomials, denominator rows, and reduced Groebner basis are recorded by
`temporal_complete_W6_audit.py` and described in
`temporal_witness_certificate.md`.

The independent standard-library script
`verify_temporal_witness_linear_algebra.py` reconstructs those six witness
equations using rational arithmetic and the unsimplified four-slot vertex.
It verifies the normalized denominators and proves equality with the
displayed monomial ideal by checking an invertible rational coefficient
matrix and its inverse. It does not invoke a Groebner-basis implementation.
After the dispersion shift, this check uses
`B0 = B - a*c/(3*gamma)`, `C0 = c`, `D0 = d`, and `E0 = gamma*e`,
and reconstructs `gamma*W6`, with `gamma != 0`.

## Euler numerical regression

`euler_matching/verify_uniform_matching.py` evaluates the complete
source-derived Euler coefficient in floating-point arithmetic at
numerically computed points on two exact-resonance families and three
bandwidths. It compares numerical extrapolations of `(mu/4)*W6_E` with
the analytic prediction `-8/L`. Its tolerances and diagnostics are defined
in the script; they certify neither an asymptotic identity nor a uniform
remainder or an exact first bandwidth correction.

The Euler coefficient engine is shipped in
`euler_matching/euler_hamiltonian_jets_frozen.py`; the regression verifies
its frozen SHA-256 before loading it. The Euler files supply a numerical
regression, not an exact Euler polarization ledger or Laurent-series
certificate. The proof of uniform compact-patch matching, including
boundedness of the other Euler contributions, is analytic and appears in
the article. A reported Euler `FAIL` produces a nonzero exit status so
that the suite stops.

## Claim boundaries

These checks concern the formal finite-degree coefficients and the finite
domains explicitly tested. Numerical samples do not establish identities
throughout a chamber. The article supplies the compactness, implicit-function,
and Taylor-remainder arguments. Neither the scripts nor the article claim
that the full normal-form transformation is bounded on a Sobolev
neighborhood, or that sixth-order cancellation proves all-order
integrability.

This is research verification code, not production software. Users should
check the documented conventions and parameter domain before adapting it.
To report a reproducibility problem, provide the script name, Python and
dependency versions, command used, complete output, and relevant file hashes
to the corresponding author identified in the parent `README.md`.


==> anc/verification/euler_matching/euler_hamiltonian_jets_frozen.py <==
#!/usr/bin/env python3
"""Target-oriented deep-water Euler Hamiltonian jets.

This module reconstructs homogeneous Hamiltonian coefficients directly from

    H(eta,psi) = 1/2 int (g eta^2 + psi G(eta) psi) dx

on a periodic interval.  It then forms the sequential cubic and quartic Lie
transforms needed at sextic order.  It is deliberately an on-demand
coefficient engine: no global polynomial truncation is formed.

Fourier series use f(x)=sum_k fhat_k exp(i k x).  The independent complex
normal variables are ``a_k`` and ``b_k=bar(a_k)`` for positive modes.  Their
linear map agrees with ``stage3_full_euler/hos_adapter.py``.

The Poisson bracket for Fourier-series coefficients is

    {F,G} = -i/L sum_k (F_a G_b - F_b G_a).

The Lie convention is H_new=exp(ad_F)H with ad_F H={H,F}.
"""

from __future__ import annotations

from dataclasses import dataclass
from functools import lru_cache
import cmath
import itertools
import math
from typing import Callable, Iterable, Mapping


Mode = int | float
Var = tuple[str, Mode]  # ('a' or 'b', nonzero signed normal-mode index)
Monomial = tuple[tuple[Var, int], ...]


def canonical_monomial(items: Mapping[Var, int] | Iterable[Var]) -> Monomial:
    if isinstance(items, Mapping):
        counts = {key: int(value) for key, value in items.items() if value}
    else:
        counts: dict[Var, int] = {}
        for key in items:
            counts[key] = counts.get(key, 0) + 1
    for (kind, mode), exponent in counts.items():
        if kind not in ("a", "b") or mode == 0 or exponent <= 0:
            raise ValueError((kind, mode, exponent))
    return tuple(sorted(counts.items()))


def as_counts(monomial: Monomial) -> dict[Var, int]:
    return dict(monomial)


def degree(monomial: Monomial) -> int:
    return sum(exponent for _, exponent in monomial)


def momentum(monomial: Monomial) -> float:
    return sum((mode if kind == "a" else -mode) * exponent
               for (kind, mode), exponent in monomial)


def add_var(monomial: Monomial, variable: Var) -> Monomial:
    counts = as_counts(monomial)
    counts[variable] = counts.get(variable, 0) + 1
    return canonical_monomial(counts)


def complement(total: Monomial, part: Monomial) -> Monomial:
    counts = as_counts(total)
    for variable, exponent in part:
        counts[variable] -= exponent
        if counts[variable] < 0:
            raise ValueError("part is not contained in total")
    return canonical_monomial(counts)


def submonomials_of_degree(total: Monomial, wanted: int) -> Iterable[Monomial]:
    entries = list(total)

    def visit(index: int, remaining: int, out: dict[Var, int]):
        if index == len(entries):
            if remaining == 0:
                yield canonical_monomial(out)
            return
        variable, exponent = entries[index]
        for take in range(min(exponent, remaining) + 1):
            if take:
                out[variable] = take
            yield from visit(index + 1, remaining - take, out)
            out.pop(variable, None)

    yield from visit(0, wanted, {})


@dataclass(frozen=True)
class EulerContext:
    length: float
    gravity: float = 1.0
    mode_scale: float = 1.0

    def k(self, mode: Mode) -> float:
        return self.mode_scale * mode

    def omega(self, mode: Mode) -> float:
        return math.sqrt(self.gravity * abs(self.k(mode)))

    def linear_symbol(self, mode: Mode) -> float:
        return (self.gravity / abs(self.k(mode))) ** 0.25


# A multilinear Fourier polynomial is keyed by (signed integer mode, bitmask).
Jet = dict[tuple[Mode, int], complex]


def _wave_key(value: Mode) -> Mode:
    """Stable convolution key for integer and continuous resonance modes."""
    if isinstance(value, int):
        return value
    rounded = round(float(value), 11)
    return 0 if abs(rounded) < 5e-12 else rounded


def _jet_add(target: Jet, source: Jet, factor: complex = 1.0) -> None:
    for key, value in source.items():
        target[key] = target.get(key, 0j) + factor * value


def _jet_multiplier(source: Jet, fn: Callable[[int], complex]) -> Jet:
    return {(wave, mask): fn(wave) * value
            for (wave, mask), value in source.items()}


def _jet_product(left: Jet, right: Jet) -> Jet:
    out: Jet = {}
    for (wave_l, mask_l), value_l in left.items():
        for (wave_r, mask_r), value_r in right.items():
            if mask_l & mask_r:
                continue
            key = (_wave_key(wave_l + wave_r), mask_l | mask_r)
            out[key] = out.get(key, 0j) + value_l * value_r
    return out


def _jet_power(linear: Jet, exponent: int) -> Jet:
    out: Jet = {(0, 0): 1.0 + 0j}
    for _ in range(exponent):
        out = _jet_product(out, linear)
    return out


def _normal_fields(ctx: EulerContext, labelled: list[Var]) -> tuple[Jet, Jet]:
    eta: Jet = {}
    psi: Jet = {}
    for index, (kind, mode) in enumerate(labelled):
        signed_mode = mode if kind == "a" else -mode
        bit = 1 << index
        symbol = ctx.linear_symbol(mode)
        eta[(signed_mode, bit)] = 1.0 / (math.sqrt(2.0) * symbol)
        psi[(signed_mode, bit)] = (
            (-1j if kind == "a" else 1j) * symbol / math.sqrt(2.0)
        )
    return eta, psi


def _polarized_hamiltonian_coefficient(
    ctx: EulerContext, labelled: list[Var]
) -> complex:
    """Coefficient of the product of distinct labels in H_degree.

    The deep-water harmonic potential is written

        phi(x,z)=sum_k A_k exp(|k|z) exp(ikx).

    Expanding its trace at z=eta gives a triangular recursion for A.  This
    reconstructs the Dirichlet--Neumann series without importing a tabulated
    high-order kernel.
    """
    n_total = len(labelled)
    if n_total < 2:
        return 0j
    eta, psi = _normal_fields(ctx, labelled)
    eta_degree = n_total - 2
    eta_powers = [_jet_power(eta, power) for power in range(eta_degree + 1)]

    # A_j contains j eta legs and one psi leg.
    amplitudes: list[Jet] = [psi]
    for order in range(1, eta_degree + 1):
        current: Jet = {}
        for power in range(1, order + 1):
            differentiated = _jet_multiplier(
                amplitudes[order - power],
                lambda wave, p=power: abs(ctx.k(wave)) ** p,
            )
            term = _jet_product(eta_powers[power], differentiated)
            _jet_add(current, term, -1.0 / math.factorial(power))
        amplitudes.append(current)

    # Vertical and horizontal derivatives of phi evaluated at z=eta.
    vertical: Jet = {}
    horizontal_before_slope: Jet = {}
    for power in range(eta_degree + 1):
        a_term = amplitudes[eta_degree - power]
        vz = _jet_multiplier(
            a_term, lambda wave, p=power: abs(ctx.k(wave)) ** (p + 1)
        )
        factor = 1.0 / math.factorial(power)
        _jet_add(vertical, _jet_product(eta_powers[power], vz), factor)

    # The slope factor eta_x supplies one eta degree.  Therefore its
    # horizontal factor must be assembled at eta degree n-1, not n.
    if eta_degree >= 1:
        for power in range(eta_degree):
            a_term = amplitudes[eta_degree - 1 - power]
            hx = _jet_multiplier(
                a_term,
                lambda wave, p=power: (
                    1j * ctx.k(wave) * abs(ctx.k(wave)) ** p
                ),
            )
            _jet_add(
                horizontal_before_slope,
                _jet_product(eta_powers[power], hx),
                1.0 / math.factorial(power),
            )

    eta_x = _jet_multiplier(eta, lambda wave: 1j * ctx.k(wave))
    normal = dict(vertical)
    _jet_add(normal, _jet_product(eta_x, horizontal_before_slope), -1.0)
    kinetic = _jet_product(psi, normal)
    full_mask = (1 << n_total) - 1
    answer = 0.5 * ctx.length * kinetic.get((0, full_mask), 0j)

    if n_total == 2:
        # Add 1/2 int g eta^2.
        potential = _jet_product(eta, eta)
        answer += (0.5 * ctx.gravity * ctx.length
                   * potential.get((0, full_mask), 0j))
    return answer


@lru_cache(maxsize=None)
def _base_cached(
    length: float, gravity: float, mode_scale: float, monomial: Monomial
) -> complex:
    ctx = EulerContext(length, gravity, mode_scale)
    if abs(momentum(monomial)) > 5e-9:
        return 0j
    labelled: list[Var] = []
    duplicate_factor = 1
    for variable, exponent in monomial:
        labelled.extend([variable] * exponent)
        duplicate_factor *= math.factorial(exponent)
    return _polarized_hamiltonian_coefficient(ctx, labelled) / duplicate_factor


@dataclass(frozen=True)
class Expression:
    degree: int
    coefficient: Callable[[Monomial], complex]
    name: str

    def __call__(self, monomial: Monomial) -> complex:
        if degree(monomial) != self.degree or abs(momentum(monomial)) > 5e-9:
            return 0j
        return self.coefficient(monomial)


def base_hamiltonian(ctx: EulerContext, homogeneous_degree: int) -> Expression:
    return Expression(
        homogeneous_degree,
        lambda monomial: _base_cached(
            ctx.length, ctx.gravity, ctx.mode_scale, monomial
        ),
        f"H{homogeneous_degree}",
    )


def scaled(expr: Expression, factor: complex, name: str | None = None) -> Expression:
    return Expression(expr.degree, lambda monomial: factor * expr(monomial),
                      name or f"({factor}){expr.name}")


def add(*expressions: Expression, name: str | None = None) -> Expression:
    if not expressions or len({expr.degree for expr in expressions}) != 1:
        raise ValueError("sum requires expressions of one common degree")
    return Expression(
        expressions[0].degree,
        lambda monomial: sum(expr(monomial) for expr in expressions),
        name or "+".join(expr.name for expr in expressions),
    )


def poisson(ctx: EulerContext, left: Expression, right: Expression,
            name: str | None = None) -> Expression:
    output_degree = left.degree + right.degree - 2

    @lru_cache(maxsize=None)
    def coefficient(total: Monomial) -> complex:
        answer = 0j
        for left_external in submonomials_of_degree(total, left.degree - 1):
            right_external = complement(total, left_external)
            lc = as_counts(left_external)
            rc = as_counts(right_external)

            # d_left/d a_k times d_right/d b_k.
            k = -momentum(left_external)
            if abs(k) > 5e-12:
                avar, bvar = ("a", k), ("b", k)
                lm = add_var(left_external, avar)
                rm = add_var(right_external, bvar)
                answer += ((lc.get(avar, 0) + 1) * (rc.get(bvar, 0) + 1)
                           * left(lm) * right(rm))

            # - d_left/d b_k times d_right/d a_k.
            k = momentum(left_external)
            if abs(k) > 5e-12:
                bvar, avar = ("b", k), ("a", k)
                lm = add_var(left_external, bvar)
                rm = add_var(right_external, avar)
                answer -= ((lc.get(bvar, 0) + 1) * (rc.get(avar, 0) + 1)
                           * left(lm) * right(rm))
        return -1j * answer / ctx.length

    return Expression(output_degree, coefficient,
                      name or "{" + left.name + "," + right.name + "}")


def frequency_mismatch(ctx: EulerContext, monomial: Monomial) -> float:
    return sum((ctx.omega(mode) if kind == "a" else -ctx.omega(mode)) * exponent
               for (kind, mode), exponent in monomial)


def homological_generator(ctx: EulerContext, source: Expression,
                          pole_tolerance: float = 1e-13,
                          name: str | None = None) -> Expression:
    """Return F with source_nonres+{H2,F}=0.

    With the bracket above, {H2,M}=i*Delta(M)*M, hence
    F=i*source/Delta on nonresonant monomials and zero on resonances.
    """
    def coefficient(monomial: Monomial) -> complex:
        mismatch = frequency_mismatch(ctx, monomial)
        if abs(mismatch) <= pole_tolerance:
            return 0j
        return 1j * source(monomial) / mismatch

    return Expression(source.degree, coefficient, name or f"F[{source.name}]")


@dataclass(frozen=True)
class NormalFormHierarchy:
    h2: Expression
    h3: Expression
    h4: Expression
    h5: Expression
    h6: Expression
    f3: Expression
    h4_after_f3: Expression
    h5_after_f3: Expression
    h6_after_f3: Expression
    p4: Expression
    z4: Expression
    f4: Expression
    h6_after_f4: Expression


def normal_form_hierarchy(ctx: EulerContext) -> NormalFormHierarchy:
    h2, h3, h4, h5, h6 = [base_hamiltonian(ctx, order)
                           for order in range(2, 7)]
    f3 = homological_generator(ctx, h3, name="F3")
    h3f3 = poisson(ctx, h3, f3, "{H3,F3}")
    h4f3 = poisson(ctx, h4, f3, "{H4,F3}")
    h5f3 = poisson(ctx, h5, f3, "{H5,F3}")

    h4_after = add(h4, scaled(h3f3, 0.5), name="H4^(3)")
    h5_after = add(
        h5,
        h4f3,
        scaled(poisson(ctx, h3f3, f3), 1.0 / 3.0),
        name="H5^(3)",
    )
    h6_after = add(
        h6,
        h5f3,
        scaled(poisson(ctx, h4f3, f3), 0.5),
        scaled(poisson(ctx, poisson(ctx, h3f3, f3), f3), 1.0 / 8.0),
        name="H6^(3)",
    )

    def p4_coefficient(monomial: Monomial) -> complex:
        if abs(frequency_mismatch(ctx, monomial)) <= 1e-13:
            return 0j
        return h4_after(monomial)

    p4 = Expression(4, p4_coefficient, "P4")
    z4 = add(h4_after, scaled(p4, -1.0), name="Z4")
    f4 = homological_generator(ctx, p4, name="F4")
    h6_after_f4 = add(
        h6_after,
        poisson(ctx, z4, f4, "{Z4,F4}"),
        scaled(poisson(ctx, p4, f4, "{P4,F4}"), 0.5),
        name="H6^NF",
    )
    return NormalFormHierarchy(
        h2, h3, h4, h5, h6, f3, h4_after, h5_after, h6_after,
        p4, z4, f4, h6_after_f4,
    )


def target_monomial(p_modes: Iterable[Mode], q_modes: Iterable[Mode]) -> Monomial:
    """Return a_p1 a_p2 a_p3 bar(a_q1) bar(a_q2) bar(a_q3)."""
    return canonical_monomial(
        [("a", mode) for mode in p_modes]
        + [("b", mode) for mode in q_modes]
    )


==> anc/verification/euler_matching/verification_results.json <==
{
  "status": "PASS",
  "claim": "(mu/4) W6_E = -8/L + O(mu) on sampled fixed chambers",
  "engine_sha256": "1d92366b8f962ea0522f42b266c95c7f788dba7a1c91a5ca829772a2d78b58b2",
  "extrapolations": {
    "selected": {
      "quadratic_intercept": -0.5715862001982777,
      "expected_intercept": -0.5714285714285714,
      "intercept_error": -0.00015762876970626394,
      "quadratic_slope": 37.60611603966515
    },
    "asymmetric": {
      "quadratic_intercept": -0.6766120370336757,
      "expected_intercept": -0.6765327695560254,
      "intercept_error": -7.926747765030218e-05,
      "quadratic_slope": 39.18079228560157
    }
  },
  "rows": [
    {
      "patch": "selected",
      "mu": 0.008,
      "diameter": 14.0,
      "expected": -0.5714285714285714,
      "normalized_complete_Euler": -0.29009100583423747,
      "error": 0.2813375655943339,
      "error_over_mu": 35.16719569929174,
      "normalized_P4F4": -0.3256870285867643,
      "normalized_other_terms": 0.03559602275252684
    },
    {
      "patch": "selected",
      "mu": 0.005,
      "diameter": 14.0,
      "expected": -0.5714285714285714,
      "normalized_complete_Euler": -0.39111567232545214,
      "error": 0.18031289910311926,
      "error_over_mu": 36.06257982062385,
      "normalized_P4F4": -0.4135152687257956,
      "normalized_other_terms": 0.022399596400343426
    },
    {
      "patch": "selected",
      "mu": 0.003,
      "diameter": 14.0,
      "expected": -0.5714285714285714,
      "normalized_complete_Euler": -0.4614894709164622,
      "error": 0.1099391005121092,
      "error_over_mu": 36.64636683736973,
      "normalized_P4F4": -0.4749675318394027,
      "normalized_other_terms": 0.0134780609229405
    },
    {
      "patch": "asymmetric",
      "mu": 0.008,
      "diameter": 11.825,
      "expected": -0.6765327695560254,
      "normalized_complete_Euler": -0.3839146241440488,
      "error": 0.29261814541197656,
      "error_over_mu": 36.57726817649707,
      "normalized_P4F4": -0.4190691957565369,
      "normalized_other_terms": 0.0351545716124881
    },
    {
      "patch": "asymmetric",
      "mu": 0.005,
      "diameter": 11.825,
      "expected": -0.6765327695560254,
      "normalized_complete_Euler": -0.4888131245881623,
      "error": 0.1877196449678631,
      "error_over_mu": 37.543928993572614,
      "normalized_P4F4": -0.511026958306563,
      "normalized_other_terms": 0.022213833718400765
    },
    {
      "patch": "asymmetric",
      "mu": 0.003,
      "diameter": 11.825,
      "expected": -0.6765327695560254,
      "normalized_complete_Euler": -0.561987477810569,
      "error": 0.11454529174545636,
      "error_over_mu": 38.18176391515212,
      "normalized_P4F4": -0.5753953876213898,
      "normalized_other_terms": 0.013407909810820797
    }
  ]
}


==> anc/verification/euler_matching/verify_uniform_matching.py <==
#!/usr/bin/env python3
"""Numerical regression for the Euler--Dysthe narrowband matching theorem.

This is not used as the proof.  It evaluates the complete connected Euler
sextic coefficient reconstructed from H2,...,H6 on several exact resonant
families and compares (mu/4) W6^E with -8/L, the temporal Hamiltonian
Dysthe prediction for a=-1/8 and B=D=1.
"""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
import sys


HERE = Path(__file__).resolve().parent
ENGINE = HERE / "euler_hamiltonian_jets_frozen.py"
ENGINE_SHA256 = "1d92366b8f962ea0522f42b266c95c7f788dba7a1c91a5ca829772a2d78b58b2"


def load_engine():
    import hashlib
    import importlib.util

    actual_hash = hashlib.sha256(ENGINE.read_bytes()).hexdigest()
    if actual_hash != ENGINE_SHA256:
        raise RuntimeError(f"engine hash mismatch: {actual_hash}")
    spec = importlib.util.spec_from_file_location("euler_hamiltonian_jets", ENGINE)
    if spec is None or spec.loader is None:
        raise RuntimeError(f"cannot load {ENGINE}")
    module = importlib.util.module_from_spec(spec)
    sys.modules[spec.name] = module
    spec.loader.exec_module(module)
    return module


def quadratic_intercept(rows):
    """Value at zero of the quadratic interpolant through three rows."""
    answer = 0.0
    for i, row_i in enumerate(rows):
        weight = 1.0
        for j, row_j in enumerate(rows):
            if i != j:
                weight *= -row_j["mu"] / (row_i["mu"] - row_j["mu"])
        answer += weight * row_i["normalized_complete_Euler"]
    return answer


def quadratic_slope(rows):
    """Derivative at zero of the quadratic interpolant through three rows."""
    answer = 0.0
    for i, row_i in enumerate(rows):
        others = [row_j["mu"] for j, row_j in enumerate(rows) if j != i]
        denominator = 1.0
        for j, row_j in enumerate(rows):
            if i != j:
                denominator *= row_i["mu"] - row_j["mu"]
        answer += row_i["normalized_complete_Euler"] * (-(others[0] + others[1])) / denominator
    return answer


def chamber_point(x: float, y: float, z: float):
    """Return the interlacing quadratic resonance from the paper's gaps."""
    w = (x * (x + y) - z * z) / z
    if min(x, y, z, w) <= 0:
        raise ValueError((x, y, z, w))
    p = (x, x + y, 2 * x + y + 2 * z + w)
    q = (0.0, 2 * x + y + z, 2 * x + y + z + w)
    return p, q


def exact_euler_resonance(p0, q0, mu: float):
    """Lift a quadratic sideband resonance to an exact sqrt resonance."""
    p = tuple(1.0 + mu * value for value in p0)
    q1 = 1.0 + mu * q0[0]
    total = sum(p)
    t = 1.0 + mu * q0[1]
    target = sum(math.sqrt(value) for value in p)
    for _ in range(30):
        q3 = total - q1 - t
        residual = math.sqrt(q1) + math.sqrt(t) + math.sqrt(q3) - target
        derivative = 0.5 / math.sqrt(t) - 0.5 / math.sqrt(q3)
        update = residual / derivative
        t -= update
        if abs(update) < 2e-14:
            break
    q = (q1, t, total - q1 - t)
    mismatch = sum(math.sqrt(value) for value in p) - sum(
        math.sqrt(value) for value in q
    )
    if abs(mismatch) > 2e-12:
        raise AssertionError((mu, mismatch, p, q))
    return p, q


def full_coefficient(engine, p, q):
    ctx = engine.EulerContext(length=2.0 * math.pi, gravity=1.0, mode_scale=1.0)
    hierarchy = engine.normal_form_hierarchy(ctx)
    target = engine.target_monomial(p, q)
    h3f3 = engine.poisson(ctx, hierarchy.h3, hierarchy.f3)
    h4f3 = engine.poisson(ctx, hierarchy.h4, hierarchy.f3)
    terms = {
        "H6": hierarchy.h6(target),
        "H5F3": engine.poisson(ctx, hierarchy.h5, hierarchy.f3)(target),
        "H4F3F3": 0.5 * engine.poisson(ctx, h4f3, hierarchy.f3)(target),
        "H3F3F3F3": 0.125
        * engine.poisson(ctx, engine.poisson(ctx, h3f3, hierarchy.f3), hierarchy.f3)(target),
        "Z4F4": engine.poisson(ctx, hierarchy.z4, hierarchy.f4)(target),
        "P4F4": 0.5 * engine.poisson(ctx, hierarchy.p4, hierarchy.f4)(target),
    }
    # In the unitary continuum convention W6_cont = C_raw/L.
    return {name: value.real / ctx.length for name, value in terms.items()}


def run():
    engine = load_engine()
    p_a, q_a = chamber_point(1.4, 2.1, 0.8)
    shift_a = -0.5 * (min((*p_a, *q_a)) + max((*p_a, *q_a)))
    patches = {
        "selected": ((-5.0, -2.0, 7.0), (-7.0, 2.0, 5.0)),
        "asymmetric": (
            tuple(value + shift_a for value in p_a),
            tuple(value + shift_a for value in q_a),
        ),
    }
    mus = (0.008, 0.005, 0.003)
    rows = []
    for name, (p0, q0) in patches.items():
        diameter = max((*p0, *q0)) - min((*p0, *q0))
        expected = -8.0 / diameter
        for mu in mus:
            p, q = exact_euler_resonance(p0, q0, mu)
            terms = full_coefficient(engine, p, q)
            total = sum(terms.values())
            normalized = 0.25 * mu * total
            rows.append(
                {
                    "patch": name,
                    "mu": mu,
                    "diameter": diameter,
                    "expected": expected,
                    "normalized_complete_Euler": normalized,
                    "error": normalized - expected,
                    "error_over_mu": (normalized - expected) / mu,
                    "normalized_P4F4": 0.25 * mu * terms["P4F4"],
                    "normalized_other_terms": 0.25
                    * mu
                    * (total - terms["P4F4"]),
                }
            )
    grouped = {
        name: [row for row in rows if row["patch"] == name] for name in patches
    }
    extrapolations = {
        name: {
            "quadratic_intercept": quadratic_intercept(group),
            "expected_intercept": group[0]["expected"],
            "intercept_error": quadratic_intercept(group) - group[0]["expected"],
            "quadratic_slope": quadratic_slope(group),
        }
        for name, group in grouped.items()
    }
    passed = all(
        abs(record["intercept_error"]) < 5e-4
        for record in extrapolations.values()
    ) and abs(extrapolations["selected"]["quadratic_slope"] - 37.5) < 0.2
    return {
        "status": "PASS" if passed else "FAIL",
        "claim": "(mu/4) W6_E = -8/L + O(mu) on sampled fixed chambers",
        "engine_sha256": ENGINE_SHA256,
        "extrapolations": extrapolations,
        "rows": rows,
    }


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    result = run()
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2))
    if result["status"] != "PASS":
        raise SystemExit("Euler matching regression failed.")


if __name__ == "__main__":
    main()


==> anc/verification/outputs/environment.txt <==
python=3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]
platform=Windows-11-10.0.26200-SP0
machine=AMD64
sympy=1.13.3
symengine=0.14.1
numpy=2.1.3
mpmath=1.3.0
PYTHONHASHSEED=0


==> anc/verification/outputs/run_summary.txt <==
verify_local_deformation.py	exit=0	sha256=13abbc7608c3eba319f7caf41771ccb1ca4c15aead4736b06eaf0bbf2b2c4aa8
verify_open_patch_and_diagonal.py	exit=0	sha256=6fce5e92a7eef3f05e814be4997edc327bbb7e36a408301b5314e04b3c10e1e4
verify_diagonal_channel_expansion.py	exit=0	sha256=ba6956b7dc8468bb339231a775f5e3ac9c1c106c02074781866966333fc61cb0
spatial_classification_audit.py	exit=0	sha256=2a13b5a9989d7dff33ab791d153fd1bf7d17520ac6fc3a22990593741b717d7d
spatial_full_normal_form_audit.py	exit=0	sha256=1c92b2b55747599e2f7530fb750d12906af560c5dc037fc5710fc4a96e3c2c9c
spatial_symengine_audit.py	exit=0	sha256=3436f26e52702d8bd3d6c672a186ce1e3e24390ca3577d720a56b9c4d16d85e2
temporal_complete_W6_audit.py	exit=0	sha256=bfd33547ad41858766f3c3c98238c34d6408ca66d64c3f0675aa20c8004da3ac
verify_temporal_witness_linear_algebra.py	exit=0	sha256=f8c2d8f213940925c9516f06831faa7fc2050856c5e7cecd9fa60d8ff2b77f0f
verify_selected_mode_resonances.py	exit=0	sha256=1e41da7c6ae41136a01375100f94c42133f8f61ac84549025d1e0fb7c40045e9
euler_matching/verify_uniform_matching.py	exit=0	sha256=906ba9b65b6d3c34af10e1a577046a2eb5629ee374107d180672bb859ad191a2


==> anc/verification/outputs/spatial_classification_audit.txt <==
Affine channel sum:
  A = d*eps*(2*b + 2*c*eps*kappa + 21*d*eps*lam)/(28*a*lam)

Affine total sextic coefficient:
  C6 = -eps*(84*a*e*eps*lam + 2*b*d + 2*c*d*eps*kappa + 21*d**2*eps*lam)/(7*a*lam)

Exact integer resonances checked: 352
Degenerate resonances skipped: 0

Six-wave cancellation branches:
  I.  d = 0, e = 0
  II. b = 0, c = 0, e = -d^2/(4a)
Necessity equations: [b*d, c*d, 4*a*e + d**2]

All assertions passed.


==> anc/verification/outputs/spatial_full_normal_form_audit.txt <==
Physical-space/Fourier H4 check:
  physical = -173.35437669526723
  Fourier  = -173.35437669526723

Nine-channel sum A = eps*(21*eps + 1)/7
Sextic normal-form monomial coefficient = -4*eps*(21*eps + 1)/7
Affine-family A(c,lambda) = eps*(8*c*eps + 21*eps*lam + 1)/(7*lam)
Affine-family sextic coefficient = -4*eps*(8*c*eps + 21*eps*lam + 1)/(7*lam)

Gauge-Hamiltonian free-surface extension:
  induced sextic coefficient = -4*eps*(21*eps + 1)/7
  including bare |w|^6 term = -4*eps*(63*eps + 1)/7

All symbolic and numerical assertions passed.


==> anc/verification/outputs/spatial_symengine_audit.txt <==
M0 identity numerator: 0
M1 identity numerator: 0
M2 identity numerator: 0
Local-local identity numerator: 0
SymEngine exact chamber identities passed.


==> anc/verification/outputs/temporal_complete_W6_audit.txt <==
GENERAL CUBIC-DISPERSION RESONANCE GEOMETRY
  P(z)-Q(z)=Lambda*(z-xi)
  xi=S+2a/(3g)

REALIZABLE GENERIC CHAMBERS: 12
  Exact witnesses verified for all twelve chambers.
  + q1 < p1 < p2 < p3 < xi < q2 < q3
  + q1 < p1 < p2 < q2 < q3 < p3 < xi
  + q1 < p1 < p2 < q2 < xi < p3 < q3
  + q1 < p1 < xi < q2 < p2 < p3 < q3
  + q1 < q2 < xi < p1 < p2 < p3 < q3
  + xi < p1 < q1 < q2 < p2 < p3 < q3
  - p1 < p2 < xi < q1 < q2 < q3 < p3
  - p1 < q1 < q2 < p2 < p3 < q3 < xi
  - p1 < q1 < q2 < p2 < xi < q3 < p3
  - p1 < q1 < q2 < q3 < xi < p2 < p3
  - p1 < q1 < xi < p2 < q2 < q3 < p3
  - xi < q1 < p1 < p2 < q2 < q3 < p3

CANCELLATION GROEBNER BASIS
  variables: (E0, B0, C0, D0)
  order: grevlex
  saturation: not applicable; every witness denominator is a nonzero integer
  witnesses, denominator arrays, and primitive equations:
    ((-6, -3, 5), (-5, -1, 2))
      denominators = [54, -270, -1080, 30, 90, 72, 120, -72, -90]
      equation = -60*B0**2 + 80*B0*C0 + 511*B0*D0 - 327*C0*D0 - 1018*D0**2 - 3240*E0
    ((-6, -2, 5), (-5, -1, 3))
      denominators = [72, -120, -1080, 30, 90, 54, 270, -54, -90]
      equation = -45*B0**2 + 45*B0*C0 + 370*B0*D0 - 150*C0*D0 - 686*D0**2 - 3240*E0
    ((-6, 1, 5), (-5, 2, 3))
      denominators = [90, -120, -270, 30, 72, 54, 1080, -54, -72]
      equation = -36*B0**2 + 283*B0*D0 + 87*C0*D0 - 464*D0**2 - 3240*E0
    ((-5, -1, 6), (-3, -2, 5))
      denominators = [72, 54, -1080, -54, -72, -30, 270, 120, -90]
      equation = 36*B0**2 - 283*B0*D0 + 87*C0*D0 + 464*D0**2 - 3240*E0
    ((-5, 2, 6), (-3, 1, 5))
      denominators = [90, 54, -270, -54, -90, -30, 1080, 120, -72]
      equation = 45*B0**2 + 45*B0*C0 - 370*B0*D0 - 150*C0*D0 + 686*D0**2 - 3240*E0
    ((-5, 3, 6), (-2, 1, 5))
      denominators = [90, 72, -120, -72, -90, -30, 1080, 270, -54]
      equation = 60*B0**2 + 80*B0*C0 - 511*B0*D0 - 327*C0*D0 + 1018*D0**2 - 3240*E0
  B0**2
  B0*C0
  B0*D0
  C0*D0
  D0**2
  E0

Therefore over the reals:
  B0=0, D0=0, E0=0; C0 is arbitrary.
  In original variables: d=0, e=0, 3*g*B=a*c.

EXACT/FULL-DISPERSION ASYMPTOTICS
  A6 = -Bg*Dg*eps/(14*a)+O(eps^2)
  If Bg=0: A6 = 3*Dg^2*eps^2/(4*a)+O(eps^3)

EXACT DEEP-WATER DISPERSION NUMERICAL CHECKS
  eps=0.001 x=2.0356074945020734 A6=0.000556471393140979442 W6=-0.00222588557256391777
  eps=0.003 x=2.11077449018334029 A6=0.0015804524076649364 W6=-0.00632180963065974558
  eps=0.005 x=2.1920277688314481 A6=0.00248759216871569357 W6=-0.0099503686748627743
  eps=0.01 x=2.43165973793058627 A6=0.00425881629719662786 W6=-0.0170352651887865114

ALL COMPLETE TEMPORAL W6 ASSERTIONS PASSED.


==> anc/verification/outputs/verify_diagonal_channel_expansion.txt <==
coefficient rho^-2: 0
coefficient rho^-1: -U*d/(14*A)
coefficient rho^0: -3*(-2*A**2*d**2 + 3*A*U*c*gamma - 9*U**2*gamma**2)/(8*A**3)
W6 coefficient rho^-1: 2*U*d/(7*A)
W6 coefficient rho^0: 3*(-2*A**2*d**2 + 3*A*U*c*gamma - 9*U**2*gamma**2)/(2*A**3)
Exact nine-channel diagonal expansion passed.


==> anc/verification/outputs/verify_local_deformation.txt <==
Exact local-deformation certificate: PASS

Delta^0/a =
  [140, -40, -28]
  [56, -70, -40]
  [20, 56, 140]

L^C =
  [6, 3/2, 0]
  [9/2, 0, -3/2]
  [0, -9/2, -6]

L^D =
  [-18, -21/2, -9]
  [-27/2, -12, -21/2]
  [-7, -27/2, -18]

M =
  [1050, -160, 490]
  [168, -490, 1000]
  [-210, -2128, 910]

sum L^C/d       = 0
sum L^D/d       = -1/14
sum M/d^2       = 0
sum 1/d         = 0
uniform |Delta|/|a| lower bound under |lambda eps h/a|<=1/400:
  779/40 > 10

Therefore:
  dA/deps at eps=0 = -B D/(14 a)
  dW6/deps at eps=0 =  2 B D/(7 a)
  A = -B D eps/(14 a)
      + eps^2/a * (27 B^2 s^2/8 - 9 B C s/8 + 3 D^2/4)
      + O(eps^3), where s=lambda h/a
  W6 = 2 B D eps/(7 a)
       + eps^2 * (-27 B^2 s^2/(2a) + 9 B C s/(2a)
                       - 3 D^2/a - 12 E) + O(eps^3)


==> anc/verification/outputs/verify_open_patch_and_diagonal.txt <==
exact embedded resonance: 0
local-local reciprocal identity: 0
BC sum equals moment differences: 0
BC cancellation modulo resonance moments: 0
spatial M0 identity: 0
diagonal resonance derivative: 0
diagonal finite kernel coefficient: 0
diagonal collision coefficient: 0
d=0 cleared finite coefficients: [-648*e*gamma**3, -648*a*e*gamma**2, -27*B*c*gamma**2 - 216*a**2*e*gamma + 9*a*c**2*gamma, -27*B**2*gamma**2 + 9*B*a*c*gamma - 24*a**3*e]
d!=0, U identically zero cleared finite term: -12*a*e - 3*d**2 - 36*e*gamma*kappa
All open-patch and diagonal exact identities passed.


==> anc/verification/outputs/verify_selected_mode_resonances.txt <==
PASS: unique internal non-action 3<->3 sextet: ((-7, 2, 5), (-5, -2, 7))
PASS: no internal 1<->4 or 2<->3 five-wave resonance for N0=8,...,500


==> anc/verification/outputs/verify_temporal_witness_linear_algebra.txt <==
Witness 1: gamma*W6=f_1/270; all nine divisors verified.
Witness 2: gamma*W6=f_2/270; all nine divisors verified.
Witness 3: gamma*W6=f_3/270; all nine divisors verified.
Witness 4: gamma*W6=f_4/270; all nine divisors verified.
Witness 5: gamma*W6=f_5/270; all nine divisors verified.
Witness 6: gamma*W6=f_6/270; all nine divisors verified.
Witness-limit tangents checked; same-side repeated slots: [(1, 2, 3), (3, 1, 3), (4, 3, 1), (6, 2, 1)]
Coefficient field: Q; printed Groebner order: grevlex (E0,B0,C0,D0).
Coefficient-matrix determinant: 59584377600
Inverse certificate (rows express monomial generators in terms of f_i):
3743/2322 -25495/6966 13057/6966 -13057/6966 25495/6966 -3743/2322
79/220 -69/110 59/220 59/220 -69/110 79/220
106/387 -734/1161 775/2322 -775/2322 734/1161 -106/387
3/44 -4/33 7/132 7/132 -4/33 3/44
65/1548 -118/1161 265/4644 -265/4644 118/1161 -65/1548
29/15840 -29/8910 181/142560 181/142560 -29/8910 29/15840
EXACT: <f_1,...,f_6> = <B0^2,B0*C0,B0*D0,C0*D0,D0^2,E0>.
EXACT: radical(I)=<B0,D0,E0>; real and complex zero loci agree with this ideal.
E0=gamma*e and gamma!=0; original locus is d=e=0 and 3*gamma*B=a*c.
ALL INDEPENDENT RATIONAL WITNESS CHECKS PASSED.


==> anc/verification/outputs/verify_uniform_matching.txt <==
{
  "status": "PASS",
  "claim": "(mu/4) W6_E = -8/L + O(mu) on sampled fixed chambers",
  "engine_sha256": "1d92366b8f962ea0522f42b266c95c7f788dba7a1c91a5ca829772a2d78b58b2",
  "extrapolations": {
    "selected": {
      "quadratic_intercept": -0.5715862001982777,
      "expected_intercept": -0.5714285714285714,
      "intercept_error": -0.00015762876970626394,
      "quadratic_slope": 37.60611603966515
    },
    "asymmetric": {
      "quadratic_intercept": -0.6766120370336757,
      "expected_intercept": -0.6765327695560254,
      "intercept_error": -7.926747765030218e-05,
      "quadratic_slope": 39.18079228560157
    }
  },
  "rows": [
    {
      "patch": "selected",
      "mu": 0.008,
      "diameter": 14.0,
      "expected": -0.5714285714285714,
      "normalized_complete_Euler": -0.29009100583423747,
      "error": 0.2813375655943339,
      "error_over_mu": 35.16719569929174,
      "normalized_P4F4": -0.3256870285867643,
      "normalized_other_terms": 0.03559602275252684
    },
    {
      "patch": "selected",
      "mu": 0.005,
      "diameter": 14.0,
      "expected": -0.5714285714285714,
      "normalized_complete_Euler": -0.39111567232545214,
      "error": 0.18031289910311926,
      "error_over_mu": 36.06257982062385,
      "normalized_P4F4": -0.4135152687257956,
      "normalized_other_terms": 0.022399596400343426
    },
    {
      "patch": "selected",
      "mu": 0.003,
      "diameter": 14.0,
      "expected": -0.5714285714285714,
      "normalized_complete_Euler": -0.4614894709164622,
      "error": 0.1099391005121092,
      "error_over_mu": 36.64636683736973,
      "normalized_P4F4": -0.4749675318394027,
      "normalized_other_terms": 0.0134780609229405
    },
    {
      "patch": "asymmetric",
      "mu": 0.008,
      "diameter": 11.825,
      "expected": -0.6765327695560254,
      "normalized_complete_Euler": -0.3839146241440488,
      "error": 0.29261814541197656,
      "error_over_mu": 36.57726817649707,
      "normalized_P4F4": -0.4190691957565369,
      "normalized_other_terms": 0.0351545716124881
    },
    {
      "patch": "asymmetric",
      "mu": 0.005,
      "diameter": 11.825,
      "expected": -0.6765327695560254,
      "normalized_complete_Euler": -0.4888131245881623,
      "error": 0.1877196449678631,
      "error_over_mu": 37.543928993572614,
      "normalized_P4F4": -0.511026958306563,
      "normalized_other_terms": 0.022213833718400765
    },
    {
      "patch": "asymmetric",
      "mu": 0.003,
      "diameter": 11.825,
      "expected": -0.6765327695560254,
      "normalized_complete_Euler": -0.561987477810569,
      "error": 0.11454529174545636,
      "error_over_mu": 38.18176391515212,
      "normalized_P4F4": -0.5753953876213898,
      "normalized_other_terms": 0.013407909810820797
    }
  ]
}


==> anc/verification/requirements-symbolic.txt <==
sympy==1.13.3
mpmath==1.3.0
numpy==2.1.3
symengine==0.14.1

==> anc/verification/run_all.py <==
"""Run the symbolic checks and numerical regressions; archive UTF-8 output."""

from __future__ import annotations

import hashlib
import os
from pathlib import Path
import platform
import subprocess
import sys


ROOT = Path(__file__).resolve().parent
OUTPUT = ROOT / "outputs"
OUTPUT.mkdir(exist_ok=True)

SCRIPTS = [
    ("verify_local_deformation.py", []),
    ("verify_open_patch_and_diagonal.py", []),
    ("verify_diagonal_channel_expansion.py", []),
    ("spatial_classification_audit.py", []),
    ("spatial_full_normal_form_audit.py", []),
    ("spatial_symengine_audit.py", []),
    ("temporal_complete_W6_audit.py", []),
    ("verify_temporal_witness_linear_algebra.py", []),
    ("verify_selected_mode_resonances.py", []),
    (
        "euler_matching/verify_uniform_matching.py",
        ["--output", str(ROOT / "euler_matching" / "verification_results.json")],
    ),
]


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(1 << 20), b""):
            digest.update(block)
    return digest.hexdigest()


env = dict(os.environ)
env["PYTHONHASHSEED"] = "0"
env["PYTHONIOENCODING"] = "utf-8"
env["PYTHONDONTWRITEBYTECODE"] = "1"
sys.dont_write_bytecode = True

try:
    import sympy
    import symengine
    import numpy
    import mpmath
except ImportError as error:
    raise SystemExit(f"Pinned symbolic environment is incomplete: {error}")

environment = "\n".join([
    f"python={sys.version}",
    f"platform={platform.platform()}",
    f"machine={platform.machine()}",
    f"sympy={sympy.__version__}",
    f"symengine={symengine.__version__}",
    f"numpy={numpy.__version__}",
    f"mpmath={mpmath.__version__}",
    "PYTHONHASHSEED=0",
]) + "\n"
(OUTPUT / "environment.txt").write_text(environment, encoding="utf-8")

summary = []
for name, arguments in SCRIPTS:
    script = ROOT / name
    result = subprocess.run(
        [sys.executable, str(script), *arguments],
        cwd=ROOT,
        env=env,
        text=True,
        encoding="utf-8",
        errors="replace",
        capture_output=True,
        check=False,
    )
    combined = result.stdout
    if result.stderr:
        combined += "\n--- STDERR ---\n" + result.stderr
    (OUTPUT / f"{script.stem}.txt").write_text(combined, encoding="utf-8")
    summary.append(
        f"{name}\texit={result.returncode}\tsha256={sha256(script)}"
    )
    if result.returncode != 0:
        raise SystemExit(f"{name} failed; see outputs/{script.stem}.txt")

(OUTPUT / "run_summary.txt").write_text("\n".join(summary) + "\n", encoding="utf-8")

manifest_paths = sorted(
    [path for path in ROOT.rglob("*") if path.is_file()
     and path.name != "MANIFEST.sha256"
     and "__pycache__" not in path.relative_to(ROOT).parts
     and path.suffix.lower() not in {".pyc", ".pyo"}],
    key=lambda path: path.relative_to(ROOT).as_posix(),
)
manifest = "\n".join(
    f"{sha256(path)}  {path.relative_to(ROOT).as_posix()}"
    for path in manifest_paths
) + "\n"
(ROOT / "MANIFEST.sha256").write_text(manifest, encoding="utf-8")

print(environment, end="")
for line in summary:
    print(line)
print("ALL SYMBOLIC CHECKS AND NUMERICAL REGRESSIONS PASSED.")


==> anc/verification/spatial_classification_audit.py <==
"""
Exact audit for the six-wave classification of

v_xi + i a v_tt + i b |v|^2 v
     + c eps |v|^2 v_t
     + i d eps v H[(|v|^2)_t]
     + i e eps^2 |v|^4 v = 0.

For a genuine quadratic-dispersion 3->3 resonance p -> q, define

    S   = sum(p) = sum(q),
    k_- = min(p union q),
    k_+ = max(p union q),
    L   = k_+ - k_-,
    chi = (2*S-k_--k_+)/4.

The exact nine-channel sum is

    A = (d eps/a) * ((b+c eps chi)/L + 3 d eps/4).

With the ordered-index Hamiltonian convention, the total sextic
normal-form coefficient is

    C6 = -4*A - 12*e*eps^2.

The script:
  1. verifies the affine resonance family symbolically;
  2. exhaustively checks the closed formula on integer resonances;
  3. prints the two cancellation branches.
"""

from collections import defaultdict
from itertools import combinations, product
import sympy as sp

a, eps = sp.symbols("a eps", real=True, nonzero=True)
b, c, d, e = sp.symbols("b c d e", real=True)
kappa, lam = sp.symbols("kappa lam", real=True, positive=True)


def vertex(o1, o2, i1, i2):
    S = o1 + o2
    cross = sum(
        sp.Abs(o-i)
        for o in (o1, o2)
        for i in (i1, i2)
    )
    return (
        -b
        - c*eps*S/2
        - d*eps*cross/4
    )


def channel_sum_numeric(p, q):
    """Exact symbolic coefficient for a numeric resonant sextet."""
    total = sp.Integer(0)

    for pair in combinations(range(3), 2):
        i, j = pair
        ell = next(iter({0, 1, 2} - set(pair)))

        for out_index in range(3):
            remaining_out = [
                m for m in range(3) if m != out_index
            ]

            r = p[i] + p[j] - q[out_index]
            denominator = a * (
                q[out_index]**2 + r**2
                - p[i]**2 - p[j]**2
            )

            if denominator == 0:
                return None

            first = vertex(
                q[out_index], r, p[i], p[j]
            )
            second = vertex(
                q[remaining_out[0]],
                q[remaining_out[1]],
                r,
                p[ell],
            )
            total += first*second/denominator

    return sp.factor(total)


def predicted_sum(p, q):
    external = tuple(p) + tuple(q)
    S = sum(p)
    k_minus = min(external)
    k_plus = max(external)
    L = k_plus-k_minus
    chi = sp.Rational(
        2*S-k_minus-k_plus, 4
    )
    return sp.factor(
        d*eps/a
        * (
            (b+c*eps*chi)/L
            + sp.Rational(3, 4)*d*eps
        )
    )


# ------------------------------------------------------------------
# 1. Exact symbolic affine-family calculation
# ------------------------------------------------------------------

base_in = (-5, -2, 7)
base_out = (-7, 2, 5)


def affine_vertex(o1, o2, i1, i2):
    # Every wave number is kappa + lam*(base wave number).
    # lam>0, so absolute differences scale by lam.
    S = 2*kappa + lam*(o1+o2)
    cross = lam*sum(
        abs(o-i)
        for o in (o1, o2)
        for i in (i1, i2)
    )
    return (
        -b
        - c*eps*S/2
        - d*eps*cross/4
    )


affine_sum = sp.Integer(0)

for pair in combinations(range(3), 2):
    i, j = pair
    ell = next(iter({0, 1, 2} - set(pair)))

    for out_index in range(3):
        remaining_out = [
            m for m in range(3) if m != out_index
        ]

        r = (
            base_in[i] + base_in[j]
            - base_out[out_index]
        )

        denominator = a*lam**2*(
            base_out[out_index]**2 + r**2
            - base_in[i]**2 - base_in[j]**2
        )

        first = affine_vertex(
            base_out[out_index],
            r,
            base_in[i],
            base_in[j],
        )
        second = affine_vertex(
            base_out[remaining_out[0]],
            base_out[remaining_out[1]],
            r,
            base_in[ell],
        )
        affine_sum += first*second/denominator

affine_sum = sp.factor(affine_sum)

expected_affine = sp.factor(
    d*eps*(
        2*b + 2*c*eps*kappa
        + 21*d*eps*lam
    )/(28*a*lam)
)

assert sp.simplify(
    affine_sum-expected_affine
) == 0


# ------------------------------------------------------------------
# 2. Exhaustive exact check over integer resonances
# ------------------------------------------------------------------

def generate_resonances(bound=12):
    groups = defaultdict(list)

    for triple in combinations(
        range(-bound, bound+1), 3
    ):
        groups[
            (sum(triple), sum(k*k for k in triple))
        ].append(triple)

    for triples in groups.values():
        for p, q in combinations(triples, 2):
            if set(p).isdisjoint(q):
                yield p, q


checked = 0
skipped_degenerate = 0

for p, q in generate_resonances(12):
    exact = channel_sum_numeric(p, q)

    if exact is None:
        skipped_degenerate += 1
        continue

    prediction = predicted_sum(p, q)

    assert sp.simplify(
        exact-prediction
    ) == 0, (p, q, exact, prediction)

    checked += 1


# ------------------------------------------------------------------
# 3. Classification
# ------------------------------------------------------------------

total_affine_c6 = sp.factor(
    -4*affine_sum - 12*e*eps**2
)

branch_local = sp.factor(
    total_affine_c6.subs({d: 0, e: 0})
)

branch_nonlocal = sp.factor(
    total_affine_c6.subs({
        b: 0,
        c: 0,
        e: -d**2/(4*a),
    })
)

assert branch_local == 0
assert branch_nonlocal == 0

# Necessity of the two components follows from the coefficients of the
# independent functions kappa/lam, 1/lam, and 1 in the affine family.
classification_equations = [d*b, d*c, d**2 + 4*a*e]
local_equations = [sp.factor(eq.subs(d, 0)) for eq in classification_equations]
assert local_equations == [0, 0, 4*a*e]
assert sp.solve(local_equations, e, dict=True) == [{e: 0}]

# On the complementary branch d != 0, division by d in the first two
# equations is legitimate.
nonlocal_solution = {b: 0, c: 0, e: -d**2/(4*a)}
assert all(sp.factor(eq.subs(nonlocal_solution)) == 0
           for eq in classification_equations)


print("Affine channel sum:")
print("  A =", affine_sum)
print()
print("Affine total sextic coefficient:")
print("  C6 =", total_affine_c6)
print()
print("Exact integer resonances checked:", checked)
print("Degenerate resonances skipped:", skipped_degenerate)
print()
print("Six-wave cancellation branches:")
print("  I.  d = 0, e = 0")
print("  II. b = 0, c = 0, e = -d^2/(4a)")
print("Necessity equations:", classification_equations)
print()
print("All assertions passed.")


==> anc/verification/spatial_full_normal_form_audit.py <==
"""
Full symbolic audit of the six-wave normal-form obstruction for the
spatial potential-envelope Dysthe equation

    v_xi + i v_tt + i |v|^2 v
         + 8 eps |v|^2 v_t
         + 2 i eps v H[(|v|^2)_t] = 0.

Fourier convention on the 2*pi torus:
    v(t) = sum_k a_k exp(i k t),
    <f> = (1/(2*pi)) int_0^(2*pi) f(t) dt.

Poisson bracket:
    {F,G} = i sum_k (F_{a_k} G_{a*_k} - F_{a*_k} G_{a_k}),
so that
    a_{k,xi} = {a_k,H} = i dH/d(a*_k).

Hamiltonian:
    H2 = sum_k k^2 |a_k|^2,

    H4 = 1/2 sum_{k1+k2=k3+k4}
         T(k1,k2;k3,k4) a*_{k1} a*_{k2} a_{k3} a_{k4},

where
    T = -1 - 4 eps (k1+k2)
        - (eps/2) sum_{r=1,2;s=3,4} |k_r-k_s|.

The script performs four independent checks:

1. It compares the Fourier vertex against a direct pseudospectral
   evaluation of the physical-space quartic Hamiltonian.

2. It evaluates the nine 3->3 tree channels for the exact resonance
       p=(-5,-2,7), q=(-7,2,5).

3. It constructs the complete finite Fourier polynomial H4, solves the
   quartic homological equation, computes the Poisson bracket, and
   extracts the resonant sextic monomial coefficient. This independently
   checks all ordered-index multiplicities.

4. It evaluates the affine resonant family
       p=c+lambda*(-5,-2,7),
       q=c+lambda*(-7,2,5),
   proving that the obstruction is generically nonzero near every
   Fourier wave number.

Expected exact results:

    nine-channel sum A
        = eps*(21*eps + 1)/7,

    coefficient of
        a*_{-7} a*_{2} a*_{5} a_{-5} a_{-2} a_{7}
    in the sextic Birkhoff normal form
        = -4*A
        = -4*eps*(21*eps + 1)/7,

    affine family
        A(c,lambda)
        = eps*(1 + 8*c*eps + 21*lambda*eps)/(7*lambda).

The nonzero result is invariant under harmless overall Fourier and
Hamiltonian sign conventions; the displayed numerical factors correspond
exactly to the conventions stated above.
"""

from __future__ import annotations

from collections import defaultdict
from itertools import combinations, product
from typing import Dict, Iterable, Tuple

import numpy as np
import sympy as sp


eps = sp.symbols("eps", real=True)
c, lam = sp.symbols("c lam", real=True)
I = sp.I


def vertex(
    out1: sp.Expr,
    out2: sp.Expr,
    in1: sp.Expr,
    in2: sp.Expr,
    *,
    derivative_coefficient: sp.Expr = 4,
) -> sp.Expr:
    """Symmetric quartic Hamiltonian vertex.

    derivative_coefficient=4 gives the potential-envelope Dysthe equation.
    derivative_coefficient=3 gives the gauge-Hamiltonian free-surface form.
    """
    total_momentum = out1 + out2
    cross_sum = sum(
        sp.Abs(k_out - k_in)
        for k_out in (out1, out2)
        for k_in in (in1, in2)
    )
    return sp.expand(
        -1
        - derivative_coefficient * eps * total_momentum
        - eps * cross_sum / 2
    )


# ---------------------------------------------------------------------------
# Check 1: physical-space Hamiltonian versus Fourier vertex
# ---------------------------------------------------------------------------

def physical_h4(
    coefficients: Dict[int, complex],
    epsilon: float,
    n_grid: int = 4096,
) -> float:
    """Direct pseudospectral evaluation of the quartic Hamiltonian."""
    x = 2 * np.pi * np.arange(n_grid) / n_grid

    v = sum(
        value * np.exp(1j * k * x)
        for k, value in coefficients.items()
    )
    v_t = sum(
        1j * k * value * np.exp(1j * k * x)
        for k, value in coefficients.items()
    )

    density = np.abs(v) ** 2
    density_hat = np.fft.fft(density)
    wave_numbers = np.fft.fftfreq(n_grid, d=1 / n_grid)
    k_density = np.fft.ifft(np.abs(wave_numbers) * density_hat)

    integrand = (
        -0.5 * density**2
        - 2j
        * epsilon
        * density
        * (np.conjugate(v_t) * v - v_t * np.conjugate(v))
        - epsilon * density * k_density
    )
    return float(np.mean(integrand).real)


def fourier_h4(
    coefficients: Dict[int, complex],
    epsilon: float,
) -> float:
    """Evaluation using the symmetric quartic Fourier vertex."""
    modes = tuple(coefficients)
    value = 0j

    for out1, out2, in1, in2 in product(modes, repeat=4):
        if out1 + out2 != in1 + in2:
            continue

        cross_sum = sum(
            abs(k_out - k_in)
            for k_out in (out1, out2)
            for k_in in (in1, in2)
        )
        interaction = (
            -1
            - 4 * epsilon * (out1 + out2)
            - epsilon * cross_sum / 2
        )
        value += (
            0.5
            * interaction
            * np.conjugate(coefficients[out1])
            * np.conjugate(coefficients[out2])
            * coefficients[in1]
            * coefficients[in2]
        )

    return float(value.real)


rng = np.random.default_rng(20260713)
random_coefficients = {
    k: rng.normal() + 1j * rng.normal()
    for k in (-3, -1, 0, 2, 4)
}
physical_value = physical_h4(random_coefficients, epsilon=0.07)
fourier_value = fourier_h4(random_coefficients, epsilon=0.07)

assert np.isclose(
    physical_value,
    fourier_value,
    rtol=1e-12,
    atol=1e-12,
), (physical_value, fourier_value)


# ---------------------------------------------------------------------------
# Check 2: exact nine-channel scattering sum
# ---------------------------------------------------------------------------

incoming = (-5, -2, 7)
outgoing = (-7, 2, 5)

assert sum(incoming) == sum(outgoing)
assert sum(k * k for k in incoming) == sum(k * k for k in outgoing)
assert set(incoming).isdisjoint(outgoing)

channel_rows = []
nine_channel_sum = sp.Integer(0)

for pair in combinations(range(3), 2):
    i, j = pair
    remaining_in = next(iter({0, 1, 2} - set(pair)))

    for out_index in range(3):
        remaining_out = [
            index for index in range(3) if index != out_index
        ]

        internal = (
            incoming[i] + incoming[j] - outgoing[out_index]
        )
        denominator = sp.Integer(
            outgoing[out_index] ** 2
            + internal**2
            - incoming[i] ** 2
            - incoming[j] ** 2
        )
        assert denominator != 0

        first_vertex = vertex(
            outgoing[out_index],
            internal,
            incoming[i],
            incoming[j],
        )
        second_vertex = vertex(
            outgoing[remaining_out[0]],
            outgoing[remaining_out[1]],
            internal,
            incoming[remaining_in],
        )

        contribution = sp.factor(
            first_vertex * second_vertex / denominator
        )
        nine_channel_sum += contribution

        channel_rows.append(
            {
                "incoming_pair": pair,
                "selected_outgoing": outgoing[out_index],
                "internal_mode": internal,
                "denominator": denominator,
                "first_vertex": sp.factor(first_vertex),
                "second_vertex": sp.factor(second_vertex),
                "contribution": contribution,
            }
        )

nine_channel_sum = sp.factor(nine_channel_sum)
expected_sum = eps * (21 * eps + 1) / 7
assert sp.simplify(nine_channel_sum - expected_sum) == 0


# ---------------------------------------------------------------------------
# Check 3: independent sparse-polynomial Poisson-bracket calculation
# ---------------------------------------------------------------------------

# Every internal mode that can occur in a channel for the selected sextet.
internal_modes = {
    incoming[i] + incoming[j] - outgoing[a]
    for i, j in combinations(range(3), 2)
    for a in range(3)
}
modes = sorted(set(incoming + outgoing) | internal_modes)
mode_to_index = {mode: index for index, mode in enumerate(modes)}
n_modes = len(modes)

# Monomial key:
#   (tuple of conjugate exponents, tuple of unconjugated exponents)
Monomial = Tuple[Tuple[int, ...], Tuple[int, ...]]
Polynomial = Dict[Monomial, sp.Expr]


def quartic_polynomial(
    derivative_coefficient: sp.Expr = 4,
) -> Polynomial:
    """Build the complete ordered-index quartic Hamiltonian."""
    polynomial: Polynomial = defaultdict(lambda: sp.Integer(0))

    for out1, out2, in1, in2 in product(modes, repeat=4):
        if out1 + out2 != in1 + in2:
            continue

        conjugate = [0] * n_modes
        direct = [0] * n_modes
        conjugate[mode_to_index[out1]] += 1
        conjugate[mode_to_index[out2]] += 1
        direct[mode_to_index[in1]] += 1
        direct[mode_to_index[in2]] += 1

        polynomial[(tuple(conjugate), tuple(direct))] += (
            vertex(
                out1,
                out2,
                in1,
                in2,
                derivative_coefficient=derivative_coefficient,
            )
            / 2
        )

    return {
        monomial: sp.simplify(coefficient)
        for monomial, coefficient in polynomial.items()
    }


def frequency_mismatch(monomial: Monomial) -> int:
    """bar-frequency sum minus direct-frequency sum."""
    conjugate, direct = monomial
    return (
        sum(
            conjugate[j] * modes[j] ** 2
            for j in range(n_modes)
        )
        - sum(
            direct[j] * modes[j] ** 2
            for j in range(n_modes)
        )
    )


target_conjugate = [0] * n_modes
target_direct = [0] * n_modes
for mode in outgoing:
    target_conjugate[mode_to_index[mode]] += 1
for mode in incoming:
    target_direct[mode_to_index[mode]] += 1
target_monomial = (
    tuple(target_conjugate),
    tuple(target_direct),
)


def poisson_bracket_target(
    first: Polynomial,
    second: Polynomial,
    target: Monomial,
) -> sp.Expr:
    """Extract one monomial coefficient from {first, second}."""
    target_conjugate, target_direct = target
    total = sp.Integer(0)

    for monomial_a, coefficient_a in first.items():
        conjugate_a, direct_a = monomial_a

        for monomial_b, coefficient_b in second.items():
            conjugate_b, direct_b = monomial_b

            for j in range(n_modes):
                new_conjugate = tuple(
                    conjugate_a[t]
                    + conjugate_b[t]
                    - (1 if t == j else 0)
                    for t in range(n_modes)
                )
                new_direct = tuple(
                    direct_a[t]
                    + direct_b[t]
                    - (1 if t == j else 0)
                    for t in range(n_modes)
                )

                if (
                    new_conjugate != target_conjugate
                    or new_direct != target_direct
                ):
                    continue

                # i F_a G_{a*}
                if direct_a[j] and conjugate_b[j]:
                    total += (
                        I
                        * coefficient_a
                        * coefficient_b
                        * direct_a[j]
                        * conjugate_b[j]
                    )

                # -i F_{a*} G_a
                if conjugate_a[j] and direct_b[j]:
                    total -= (
                        I
                        * coefficient_a
                        * coefficient_b
                        * conjugate_a[j]
                        * direct_b[j]
                    )

    return sp.simplify(total)


h4 = quartic_polynomial()
nonresonant_h4 = {
    monomial: coefficient
    for monomial, coefficient in h4.items()
    if frequency_mismatch(monomial) != 0
}
resonant_h4 = {
    monomial: coefficient
    for monomial, coefficient in h4.items()
    if frequency_mismatch(monomial) == 0
}

# {H2,F4} = -P4, hence F4_Q = i P4_Q / Delta_Q.
generator_f4 = {
    monomial: I * coefficient / frequency_mismatch(monomial)
    for monomial, coefficient in nonresonant_h4.items()
}

# H6^NF = {Z4,F4} + (1/2){P4,F4}.
resonant_generator_term = poisson_bracket_target(
    resonant_h4,
    generator_f4,
    target_monomial,
)
quadratic_tree_term = poisson_bracket_target(
    nonresonant_h4,
    generator_f4,
    target_monomial,
) / 2

assert sp.simplify(resonant_generator_term) == 0

normal_form_coefficient = sp.factor(
    resonant_generator_term + quadratic_tree_term
)
expected_normal_form_coefficient = sp.factor(
    -4 * expected_sum
)

assert sp.simplify(
    normal_form_coefficient - expected_normal_form_coefficient
) == 0


# ---------------------------------------------------------------------------
# Check 4: affine family of exact resonances
# ---------------------------------------------------------------------------

base_incoming = (-5, -2, 7)
base_outgoing = (-7, 2, 5)

affine_sum = sp.Integer(0)

def affine_vertex(
    out1_base: int,
    out2_base: int,
    in1_base: int,
    in2_base: int,
) -> sp.Expr:
    """Vertex after k -> c + lam*k, assuming lam>0."""
    total_momentum = (
        2 * c + lam * (out1_base + out2_base)
    )
    cross_sum = lam * sum(
        abs(k_out - k_in)
        for k_out in (out1_base, out2_base)
        for k_in in (in1_base, in2_base)
    )
    return sp.expand(
        -1
        - 4 * eps * total_momentum
        - eps * cross_sum / 2
    )


for pair in combinations(range(3), 2):
    i, j = pair
    remaining_in = next(iter({0, 1, 2} - set(pair)))

    for out_index in range(3):
        remaining_out = [
            index for index in range(3) if index != out_index
        ]
        internal_base = (
            base_incoming[i]
            + base_incoming[j]
            - base_outgoing[out_index]
        )

        denominator = lam**2 * (
            base_outgoing[out_index] ** 2
            + internal_base**2
            - base_incoming[i] ** 2
            - base_incoming[j] ** 2
        )

        first_vertex = affine_vertex(
            base_outgoing[out_index],
            internal_base,
            base_incoming[i],
            base_incoming[j],
        )
        second_vertex = affine_vertex(
            base_outgoing[remaining_out[0]],
            base_outgoing[remaining_out[1]],
            internal_base,
            base_incoming[remaining_in],
        )

        affine_sum += first_vertex * second_vertex / denominator

affine_sum = sp.factor(affine_sum)
expected_affine_sum = sp.factor(
    eps * (1 + 8 * c * eps + 21 * lam * eps)
    / (7 * lam)
)
assert sp.simplify(affine_sum - expected_affine_sum) == 0

affine_normal_form_coefficient = sp.factor(-4 * affine_sum)


# ---------------------------------------------------------------------------
# Optional extension: gauge-Hamiltonian free-surface spatial Dysthe form
# ---------------------------------------------------------------------------

# Its quartic derivative coefficient is 3, and its exact Hamiltonian has
# the bare term -(2/3) eps^2 <|w|^6>. For six distinct incoming/outgoing
# modes, that bare term contributes
#   3! * 3! * (-(2/3) eps^2) = -24 eps^2.
h4_surface = quartic_polynomial(derivative_coefficient=3)
p4_surface = {
    monomial: coefficient
    for monomial, coefficient in h4_surface.items()
    if frequency_mismatch(monomial) != 0
}
z4_surface = {
    monomial: coefficient
    for monomial, coefficient in h4_surface.items()
    if frequency_mismatch(monomial) == 0
}
f4_surface = {
    monomial: I * coefficient / frequency_mismatch(monomial)
    for monomial, coefficient in p4_surface.items()
}

surface_induced_h6 = sp.factor(
    poisson_bracket_target(
        z4_surface,
        f4_surface,
        target_monomial,
    )
    + poisson_bracket_target(
        p4_surface,
        f4_surface,
        target_monomial,
    )
    / 2
)
surface_total_h6 = sp.factor(
    surface_induced_h6 - 24 * eps**2
)

assert surface_induced_h6 == expected_normal_form_coefficient
assert surface_total_h6 == -4 * eps * (63 * eps + 1) / 7


print("Physical-space/Fourier H4 check:")
print("  physical =", physical_value)
print("  Fourier  =", fourier_value)
print()
print("Nine-channel sum A =", nine_channel_sum)
print("Sextic normal-form monomial coefficient =", normal_form_coefficient)
print("Affine-family A(c,lambda) =", affine_sum)
print(
    "Affine-family sextic coefficient =",
    affine_normal_form_coefficient,
)
print()
print("Gauge-Hamiltonian free-surface extension:")
print("  induced sextic coefficient =", surface_induced_h6)
print("  including bare |w|^6 term =", surface_total_h6)
print()
print("All symbolic and numerical assertions passed.")


==> anc/verification/spatial_symengine_audit.py <==
"""
Independent SymEngine audit of the universal six-wave chamber identities.

This script does not use SymPy. SymEngine is a separate C++ symbolic
algebra engine with Python bindings.

It verifies, in the generic chamber

    q1 < p1 < p2 < q2 < q3 < p3,

the exact identities used in the hand proof:

    M0 = 4*C/L,
    M1 = 8*C*chi/L,
    M2 = 6*C,

together with the cancellation of the purely local b^2, bc, and c^2
part of the nine-channel sum.

The opposite chamber follows by the exact incoming/outgoing exchange
symmetry proved in the accompanying note.
"""

import symengine as se


# Symbols and resonance parameterization
b, h, K = se.symbols("b h K")
x, y, z = se.symbols("x y z")

# Resonance relation x(x+y)=z(z+w), solved for w.
w = x * (x + y) / z - z

# Chamber I:
# q1 < p1 < p2 < q2 < q3 < p3
q = [
    K,
    K + 2*x + y + z,
    K + 2*x + y + z + w,
]

p = [
    K + x,
    K + x + y,
    K + 2*x + y + 2*z + w,
]

# sign(q_alpha-p_ell)
signs = [
    [-1, -1, -1],
    [ 1,  1, -1],
    [ 1,  1, -1],
]

S = sum(p)
L = p[2] - q[0]
chi = (2*S - q[0] - p[2]) / 4
C = -x * (x+y) * L

M0 = se.Integer(0)
M1 = se.Integer(0)
M2 = se.Integer(0)
L0 = se.Integer(0)

for ell in range(3):
    B_ell = b + h*(S-p[ell])

    for alpha in range(3):
        C_alpha = b + h*(S-q[alpha])
        X = q[alpha]-p[ell]

        R1 = sum(
            signs[alpha][m]*(q[alpha]-p[m])
            for m in range(3)
            if m != ell
        )

        R2 = sum(
            signs[n][ell]*(q[n]-p[ell])
            for n in range(3)
            if n != alpha
        )

        M0 += X*(R1+R2)
        M1 += X*((S-p[ell])*R2 + (S-q[alpha])*R1)
        M2 += X*R1*R2
        L0 += X*B_ell*C_alpha


def assert_zero(label, expression):
    numerator, denominator = expression.simplify().as_numer_denom()
    numerator = se.expand(numerator)
    print(f"{label} numerator:", numerator)
    assert numerator == 0


assert_zero("M0 identity", M0-4*C/L)
assert_zero("M1 identity", M1-8*C*chi/L)
assert_zero("M2 identity", M2-6*C)
assert_zero("Local-local identity", L0)

print("SymEngine exact chamber identities passed.")


==> anc/verification/spatial_symengine_expected_output.txt <==
M0 identity numerator: 0
M1 identity numerator: 0
M2 identity numerator: 0
Local-local identity numerator: 0
SymEngine exact chamber identities passed.


==> anc/verification/temporal_complete_W6_audit.py <==
"""
Complete exact audit for the temporal Hamiltonian Dysthe six-wave theorem.

The generic Hamiltonian data are

    omega(k) = a*k^2 + g*k^3,

    T(k1,k2;k3,k4)
      = B + c/2*(k1+k2)
          - d/4*sum_{r=1,2;s=3,4}|k_r-k_s|,

with an optional constant bare sextic contribution -12*e to the
ordered six-wave kernel.

Main exact conclusions checked here:

1. General resonance geometry:
       P(z)-Q(z) = Lambda*(z-xi),
       xi = S + 2*a/(3*g).

2. Exact nine-channel closed formula and denominator factorization.

3. Exactly twelve realizable generic ordering chambers.

4. Complete cancellation classification:
       W6 vanishes on every generic exact resonance
       iff
       d = 0, e = 0, 3*g*B = a*c.

5. Collision invariants:
       f(k) = A + B1*k + C1*omega(k).

6. Exact/full-dispersion perturbation:
       A6 = -B*D/(14*a)*eps + O(eps^2),
   and when B=0,
       A6 = 3*D^2/(4*a)*eps^2 + O(eps^3).

7. Numerical exact-dispersion checks for deep-water gravity waves.
"""

from __future__ import annotations

import itertools
from itertools import combinations, combinations_with_replacement

import mpmath as mp
import sympy as sp


# ---------------------------------------------------------------------
# 1. Exact cubic-dispersion resonance geometry
# ---------------------------------------------------------------------

a, g = sp.symbols("a g", nonzero=True, real=True)
S = sp.symbols("S", real=True)
E2p, E2q, E3p, E3q = sp.symbols(
    "E2p E2q E3p E3q",
    real=True,
)

Lambda = E2p - E2q
xi = S + 2 * a / (3 * g)

frequency_difference = (
    (-2 * a - 3 * g * S) * (E2p - E2q)
    + 3 * g * (E3p - E3q)
)

assert sp.simplify(
    frequency_difference.subs(
        E3p - E3q,
        xi * Lambda,
    )
) == 0

z = sp.symbols("z")
P = z**3 - S*z**2 + E2p*z - E3p
Q = z**3 - S*z**2 + E2q*z - E3q

assert sp.expand(
    (P - Q).subs(E3p - E3q, xi * Lambda)
    - Lambda * (z - xi)
) == 0


# Pair denominator identity.
q, p, s = sp.symbols("q p s")
K = p + s
r = K - q

omega = lambda k: a*k**2 + g*k**3

pair_denominator = sp.factor(
    omega(q) + omega(r)
    - omega(p) - omega(s)
)

assert sp.expand(
    pair_denominator
    - (q-p)*(q-s)*(2*a + 3*g*K)
) == 0


# ---------------------------------------------------------------------
# 2. Global chamber enumeration
# ---------------------------------------------------------------------

def polynomial_sign_at(word, target_label, roots_prefix):
    target_position = word.index(target_label)
    root_positions = [
        word.index(f"{roots_prefix}{index}")
        for index in range(1, 4)
    ]
    roots_to_right = sum(
        position > target_position
        for position in root_positions
    )
    return 1 if roots_to_right % 2 == 0 else -1


candidate_chambers = []

for p_positions in combinations(range(6), 3):
    word6 = []
    p_index = 1
    q_index = 1

    for position in range(6):
        if position in p_positions:
            word6.append(f"p{p_index}")
            p_index += 1
        else:
            word6.append(f"q{q_index}")
            q_index += 1

    for xi_position in range(7):
        word = list(word6)
        word.insert(xi_position, "xi")

        for lambda_sign in (1, -1):
            valid = True

            # P(q_j)=Lambda*(q_j-xi).
            for index in range(1, 4):
                left_sign = polynomial_sign_at(
                    word,
                    f"q{index}",
                    "p",
                )
                right_sign = lambda_sign * (
                    1
                    if word.index(f"q{index}") > word.index("xi")
                    else -1
                )
                if left_sign != right_sign:
                    valid = False
                    break

            # Q(p_i)=Lambda*(xi-p_i).
            if valid:
                for index in range(1, 4):
                    left_sign = polynomial_sign_at(
                        word,
                        f"p{index}",
                        "q",
                    )
                    right_sign = lambda_sign * (
                        1
                        if word.index("xi") > word.index(f"p{index}")
                        else -1
                    )
                    if left_sign != right_sign:
                        valid = False
                        break

            if valid:
                candidate_chambers.append(
                    (tuple(word), lambda_sign)
                )

assert len(candidate_chambers) == 16

# Four candidates have the entire p triple strictly to one side of the
# entire q triple. Equal total momentum makes those impossible.
def completely_separated(word):
    p_positions = [word.index(f"p{i}") for i in range(1, 4)]
    q_positions = [word.index(f"q{i}") for i in range(1, 4)]
    return (
        max(p_positions) < min(q_positions)
        or max(q_positions) < min(p_positions)
    )

realizable_chambers = [
    chamber
    for chamber in candidate_chambers
    if not completely_separated(chamber[0])
]

assert len(realizable_chambers) == 12

# Exact pure-cubic resonance witnesses for every chamber.  For a=0,
# g=1, xi=S.  Each pair satisfies equal momentum and equal sum of cubes.
chamber_witnesses = [
    ((-20, -15, -12), (-19, -17, -11)),
    ((-19, -17, -11), (-20, -15, -12)),
    ((-20, -15, 17), (-19, -11, 12)),
    ((-19, -11, 12), (-20, -15, 17)),
    ((-20, 11, 19), (1, 4, 5)),
    ((1, 4, 5), (-20, 11, 19)),
    ((-19, -17, 20), (-15, -12, 11)),
    ((-15, -12, 11), (-19, -17, 20)),
    ((-19, -11, 20), (-15, -12, 17)),
    ((-15, -12, 17), (-19, -11, 20)),
    ((-4, 7, 9), (0, 2, 10)),
    ((0, 2, 10), (-4, 7, 9)),
]


def chamber_signature(incoming, outgoing):
    incoming = tuple(sorted(incoming))
    outgoing = tuple(sorted(outgoing))
    total_momentum = sum(incoming)
    lambda_value = (
        sum(
            incoming[i] * incoming[j]
            for i, j in combinations(range(3), 2)
        )
        - sum(
            outgoing[i] * outgoing[j]
            for i, j in combinations(range(3), 2)
        )
    )
    xi_value = total_momentum

    labeled_values = (
        [(incoming[index], f"p{index+1}") for index in range(3)]
        + [(outgoing[index], f"q{index+1}") for index in range(3)]
        + [(xi_value, "xi")]
    )
    assert len({value for value, _ in labeled_values}) == 7
    word = tuple(
        label
        for _, label in sorted(labeled_values)
    )
    return word, 1 if lambda_value > 0 else -1


witness_signatures = set()

for incoming_witness, outgoing_witness in chamber_witnesses:
    assert sum(incoming_witness) == sum(outgoing_witness)
    assert sum(value**3 for value in incoming_witness) == sum(
        value**3 for value in outgoing_witness
    )
    witness_signatures.add(
        chamber_signature(
            incoming_witness,
            outgoing_witness,
        )
    )

assert witness_signatures == set(realizable_chambers)


# ---------------------------------------------------------------------
# 3. Exact global channel formula
# ---------------------------------------------------------------------

B, c, d, e = sp.symbols(
    "B c d e",
    real=True,
)

def elementary_e2(values):
    return sum(
        values[i] * values[j]
        for i, j in combinations(range(3), 2)
    )


def exact_vertex(outgoing, incoming):
    out1, out2 = outgoing
    cross_sum = sum(
        abs(out_mode - in_mode)
        for out_mode in outgoing
        for in_mode in incoming
    )
    return sp.simplify(
        B
        + c * (out1 + out2) / 2
        - d * cross_sum / 4
    )


def direct_channel_sum(incoming, outgoing, a_value, g_value):
    omega_value = (
        lambda k:
        a_value*k**2 + g_value*k**3
    )

    total = sp.Integer(0)

    for pair in combinations(range(3), 2):
        first, second = pair
        unused_incoming = next(
            iter({0, 1, 2} - set(pair))
        )

        for selected_outgoing in range(3):
            other_outgoing = [
                index
                for index in range(3)
                if index != selected_outgoing
            ]

            internal = (
                incoming[first]
                + incoming[second]
                - outgoing[selected_outgoing]
            )

            denominator = sp.simplify(
                omega_value(outgoing[selected_outgoing])
                + omega_value(internal)
                - omega_value(incoming[first])
                - omega_value(incoming[second])
            )

            total += (
                exact_vertex(
                    (
                        outgoing[selected_outgoing],
                        internal,
                    ),
                    (
                        incoming[first],
                        incoming[second],
                    ),
                )
                * exact_vertex(
                    (
                        outgoing[other_outgoing[0]],
                        outgoing[other_outgoing[1]],
                    ),
                    (
                        internal,
                        incoming[unused_incoming],
                    ),
                )
                / denominator
            )

    return sp.factor(total)


def closed_channel_sum(incoming, outgoing, a_value, g_value):
    total_momentum = sum(incoming)
    lambda_value = (
        elementary_e2(incoming)
        - elementary_e2(outgoing)
    )
    xi_value = (
        total_momentum
        + 2*a_value/(3*g_value)
    )

    total = sp.Integer(0)

    for incoming_unused in range(3):
        incoming_pair = [
            index
            for index in range(3)
            if index != incoming_unused
        ]

        for outgoing_selected in range(3):
            outgoing_other = [
                index
                for index in range(3)
                if index != outgoing_selected
            ]

            q_selected = outgoing[outgoing_selected]
            p_unused = incoming[incoming_unused]

            first_distance = sum(
                abs(
                    q_selected
                    - incoming[index]
                )
                for index in incoming_pair
            )

            second_distance = sum(
                abs(
                    p_unused
                    - outgoing[index]
                )
                for index in outgoing_other
            )

            first_vertex = (
                B
                + c*(total_momentum-p_unused)/2
                - d*first_distance/2
            )

            second_vertex = (
                B
                + c*(total_momentum-q_selected)/2
                - d*second_distance/2
            )

            denominator = (
                3*g_value*lambda_value
                * (xi_value-p_unused)
                * (q_selected-xi_value)
                / (q_selected-p_unused)
            )

            total += (
                first_vertex
                * second_vertex
                / denominator
            )

    return sp.factor(total)


# Test the exact closed formula on several exact rational resonances.
test_resonances = [
    ((-6, -3, 5), (-5, -1, 2)),
    ((-6, -2, 5), (-5, -1, 3)),
    ((-6, 1, 5), (-5, 2, 3)),
    ((-12, -8, 10), (-11, -5, 6)),
]

for incoming, outgoing in test_resonances:
    assert sum(incoming) == sum(outgoing)
    assert sum(k**3 for k in incoming) == sum(
        k**3 for k in outgoing
    )

    direct = direct_channel_sum(
        incoming,
        outgoing,
        sp.Integer(0),
        sp.Integer(1),
    )
    closed = closed_channel_sum(
        incoming,
        outgoing,
        sp.Integer(0),
        sp.Integer(1),
    )

    assert sp.simplify(direct - closed) == 0

# Independent nonzero-a, nonzero-g check.  Shift a pure-cubic
# resonance by -a/(3g), which removes the quadratic term up to affine
# additions to the dispersion.
a_test = sp.Rational(2, 1)
g_test = sp.Rational(3, 1)
shift_test = -a_test / (3*g_test)
incoming_shifted = tuple(
    sp.Rational(value) + shift_test
    for value in test_resonances[0][0]
)
outgoing_shifted = tuple(
    sp.Rational(value) + shift_test
    for value in test_resonances[0][1]
)

assert sum(incoming_shifted) == sum(outgoing_shifted)
assert sp.simplify(
    sum(
        a_test*value**2 + g_test*value**3
        for value in incoming_shifted
    )
    - sum(
        a_test*value**2 + g_test*value**3
        for value in outgoing_shifted
    )
) == 0

direct_shifted = direct_channel_sum(
    incoming_shifted,
    outgoing_shifted,
    a_test,
    g_test,
)
closed_shifted = closed_channel_sum(
    incoming_shifted,
    outgoing_shifted,
    a_test,
    g_test,
)
assert sp.simplify(direct_shifted - closed_shifted) == 0


# ---------------------------------------------------------------------
# 4. Complete cancellation classification
# ---------------------------------------------------------------------

# Shift k=y-a/(3g).  The quadratic term becomes affine plus g*y^3,
# and the local quartic constant becomes
#       B0 = B-a*c/(3g).
B0, C0, D0, E0 = sp.symbols(
    "B0 C0 D0 E0",
    real=True,
)

classification_resonances = [
    ((-6, -3, 5), (-5, -1, 2)),
    ((-6, -2, 5), (-5, -1, 3)),
    ((-6, 1, 5), (-5, 2, 3)),
    ((-5, -1, 6), (-3, -2, 5)),
    ((-5, 2, 6), (-3, 1, 5)),
    ((-5, 3, 6), (-2, 1, 5)),
]

classification_equations = []
classification_denominators = []

for incoming, outgoing in classification_resonances:
    denominator_row = []
    for pair in combinations(range(3), 2):
        i, j = pair
        for alpha in range(3):
            r = incoming[i] + incoming[j] - outgoing[alpha]
            denominator_row.append(
                outgoing[alpha]**3 + r**3
                - incoming[i]**3 - incoming[j]**3
            )
    assert all(value != 0 for value in denominator_row)
    classification_denominators.append(denominator_row)

    channel = direct_channel_sum(
        incoming,
        outgoing,
        sp.Integer(0),
        sp.Integer(1),
    ).subs({
        B: B0,
        c: C0,
        d: D0,
    })

    kernel = sp.together(
        -4*channel - 12*E0
    )

    numerator = sp.Poly(
        sp.fraction(kernel)[0],
        B0,
        C0,
        D0,
        E0,
    ).primitive()[1].as_expr()

    classification_equations.append(
        sp.factor(numerator)
    )

classification_basis = sp.groebner(
    classification_equations,
    E0,
    B0,
    C0,
    D0,
    order="grevlex",
)

basis_polynomials = {
    sp.factor(polynomial.as_expr())
    for polynomial in classification_basis.polys
}

expected_basis = {
    B0**2,
    B0*C0,
    B0*D0,
    C0*D0,
    D0**2,
    E0,
}

assert basis_polynomials == expected_basis


# Sufficiency of B0=D0=E0=0 is verified both on all available small
# integer resonances and symbolically through the residue identity.
def enumerate_integer_resonances(bound=12):
    triples_by_invariants = {}

    for triple in combinations_with_replacement(
        range(-bound, bound+1),
        3,
    ):
        key = (
            sum(triple),
            sum(value**3 for value in triple),
        )
        triples_by_invariants.setdefault(
            key,
            [],
        ).append(triple)

    result = []

    for triples in triples_by_invariants.values():
        for first_index in range(len(triples)):
            for second_index in range(
                first_index+1,
                len(triples),
            ):
                incoming = triples[first_index]
                outgoing = triples[second_index]

                if set(incoming) & set(outgoing):
                    continue

                if (
                    len(set(incoming)) < 3
                    or len(set(outgoing)) < 3
                ):
                    continue

                total_momentum = sum(incoming)
                generic = True

                for unused in range(3):
                    pair_sum = (
                        total_momentum
                        - incoming[unused]
                    )
                    if pair_sum == 0:
                        generic = False
                        break

                if generic:
                    result.append(
                        (incoming, outgoing)
                    )

    return result


for incoming, outgoing in enumerate_integer_resonances():
    channel = direct_channel_sum(
        incoming,
        outgoing,
        sp.Integer(0),
        sp.Integer(1),
    ).subs({
        B: 0,
        d: 0,
    })

    assert sp.simplify(channel) == 0


# Symbolic sufficiency uses
# sum_l 1/prod_{m != l}(z-p_m)=(3z-S)/P(z),
# and P(q_a)=Lambda*(q_a-S) in the pure-cubic frame.
z0, p1, p2, p3 = sp.symbols(
    "z0 p1 p2 p3",
)
roots = (p1, p2, p3)
P0 = sp.prod(z0-root for root in roots)
partial_fraction_identity = sum(
    1 / sp.prod(
        z0-root
        for root in roots
        if root != selected
    )
    for selected in roots
)

assert sp.simplify(
    partial_fraction_identity
    - (3*z0-(p1+p2+p3))/P0
) == 0


# ---------------------------------------------------------------------
# 5. Collision-invariant classification
# ---------------------------------------------------------------------

# General infinitesimal collision lemma:
# tangent to sum q=sum p and sum omega(q)=sum omega(p) is
# (omega'(p2)-omega'(p3), cyclic).
wp1, wp2, wp3 = sp.symbols("wp1 wp2 wp3")

tangent = sp.Matrix([
    wp2-wp3,
    wp3-wp1,
    wp1-wp2,
])

assert sp.simplify(sum(tangent)) == 0
assert sp.simplify(
    wp1*tangent[0]
    + wp2*tangent[1]
    + wp3*tangent[2]
) == 0

# For omega=a*k^2+g*k^3, the coalescence equation has the form
#       (2k+2a/(3g))*third_derivative - 2*second_derivative = 0.
k = sp.symbols("k")
constant = 2*a/(3*g)
candidate_second_derivative = 2*k + constant

assert sp.simplify(
    (2*k+constant)
    * sp.diff(candidate_second_derivative, k)
    - 2*candidate_second_derivative
) == 0

# Integrating f'' proportional to 2k+2a/(3g) produces omega,
# modulo affine terms.
candidate_collision_invariant = (
    g*k**3 + a*k**2
)

assert sp.simplify(
    sp.diff(candidate_collision_invariant, k, 2)
    / (2*k+constant)
    - 3*g
) == 0


# ---------------------------------------------------------------------
# 6. Exact/full-dispersion perturbation coefficients
# ---------------------------------------------------------------------

eps = sp.symbols("eps", real=True)
h = sp.symbols("h", real=True)
Bg, Cg, Dg = sp.symbols(
    "Bg Cg Dg",
    real=True,
)

incoming_base = (-5, -2, 7)
outgoing_base = (-7, 2, 5)

def perturbative_vertex(
    outgoing_pair,
    incoming_pair,
):
    cross_sum = sum(
        abs(out_mode-in_mode)
        for out_mode in outgoing_pair
        for in_mode in incoming_pair
    )

    return (
        Bg
        + eps*Cg*sum(outgoing_pair)/2
        - eps*Dg*cross_sum/4
    )


def base_channel_sum(B_value=None):
    total = sp.Integer(0)

    for pair in combinations(range(3), 2):
        first, second = pair
        unused = next(
            iter({0, 1, 2} - set(pair))
        )

        for selected in range(3):
            other = [
                index
                for index in range(3)
                if index != selected
            ]

            internal = (
                incoming_base[first]
                + incoming_base[second]
                - outgoing_base[selected]
            )

            denominator = a * (
                outgoing_base[selected]**2
                + internal**2
                - incoming_base[first]**2
                - incoming_base[second]**2
            )

            total += (
                perturbative_vertex(
                    (
                        outgoing_base[selected],
                        internal,
                    ),
                    (
                        incoming_base[first],
                        incoming_base[second],
                    ),
                )
                * perturbative_vertex(
                    (
                        outgoing_base[other[0]],
                        outgoing_base[other[1]],
                    ),
                    (
                        internal,
                        incoming_base[unused],
                    ),
                )
                / denominator
            )

    if B_value is not None:
        total = total.subs(Bg, B_value)

    return sp.factor(total)


# With Bg=0, the leading term is exactly eps^2*3D^2/(4a).
zero_cubic_sum = sp.factor(
    base_channel_sum(B_value=0)
)

assert sp.simplify(
    zero_cubic_sum
    - eps**2 * 3*Dg**2/(4*a)
) == 0


# The O(eps) coefficient for Bg != 0 includes the deformation of the
# resonance by the cubic part of the dispersion.
x = sp.symbols("x", real=True)

omega_truncated = (
    lambda mode:
    a*mode**2 + eps*h*mode**3
)

outgoing_deformed = (-7, x, 7-x)

x_branch_first_order = (
    2 - 70*h*eps/a
)

deformed_sum = sp.Integer(0)

for pair in combinations(range(3), 2):
    first, second = pair
    unused = next(
        iter({0, 1, 2} - set(pair))
    )

    for selected in range(3):
        other = [
            index
            for index in range(3)
            if index != selected
        ]

        internal = (
            incoming_base[first]
            + incoming_base[second]
            - outgoing_deformed[selected]
        )

        denominator = (
            omega_truncated(
                outgoing_deformed[selected]
            )
            + omega_truncated(internal)
            - omega_truncated(
                incoming_base[first]
            )
            - omega_truncated(
                incoming_base[second]
            )
        )

        def chamber_abs(expression):
            expression = sp.sympify(expression)
            value = sp.simplify(
                expression.subs(x, 2)
            )
            if value > 0:
                return sp.expand(expression)
            if value < 0:
                return -sp.expand(expression)
            raise ValueError(
                "Absolute-value wall"
            )

        def deformed_vertex(out_pair, in_pair):
            cross_sum = sum(
                chamber_abs(out_mode-in_mode)
                for out_mode in out_pair
                for in_mode in in_pair
            )
            return (
                Bg
                + eps*Cg*sum(out_pair)/2
                - eps*Dg*cross_sum/4
            )

        deformed_sum += (
            deformed_vertex(
                (
                    outgoing_deformed[selected],
                    internal,
                ),
                (
                    incoming_base[first],
                    incoming_base[second],
                ),
            )
            * deformed_vertex(
                (
                    outgoing_deformed[other[0]],
                    outgoing_deformed[other[1]],
                ),
                (
                    internal,
                    incoming_base[unused],
                ),
            )
            / denominator
        )

leading_deformed_sum = sp.factor(
    sp.series(
        deformed_sum.subs(
            x,
            x_branch_first_order,
        ),
        eps,
        0,
        2,
    ).removeO()
)

assert sp.simplify(
    leading_deformed_sum
    + Bg*Dg*eps/(14*a)
) == 0


# ---------------------------------------------------------------------
# 7. Exact deep-water dispersion numerical checks
# ---------------------------------------------------------------------

mp.mp.dps = 60

def exact_deep_water_frequency(mode, epsilon):
    return (
        mp.sqrt(1 + epsilon*mode)
        - 1
        - epsilon*mode/2
    ) / epsilon**2


def physical_vertex(
    outgoing_pair,
    incoming_pair,
    epsilon,
):
    cross_sum = sum(
        abs(out_mode-in_mode)
        for out_mode in outgoing_pair
        for in_mode in incoming_pair
    )

    return (
        1
        + mp.mpf("1.5")
        * epsilon
        * sum(outgoing_pair)
        - mp.mpf("0.25")
        * epsilon
        * cross_sum
    )


def exact_deep_water_resonance(epsilon):
    def equation(x_value):
        outgoing = (
            mp.mpf(-7),
            x_value,
            7-x_value,
        )

        return (
            sum(
                exact_deep_water_frequency(
                    mode,
                    epsilon,
                )
                for mode in incoming_base
            )
            - sum(
                exact_deep_water_frequency(
                    mode,
                    epsilon,
                )
                for mode in outgoing
            )
        )

    return mp.findroot(
        equation,
        2 + 35*epsilon,
    )


def exact_deep_water_channel_sum(epsilon):
    x_value = exact_deep_water_resonance(
        epsilon
    )
    outgoing = (
        mp.mpf(-7),
        x_value,
        7-x_value,
    )

    total = mp.mpf("0")

    for pair in combinations(range(3), 2):
        first, second = pair
        unused = next(
            iter({0, 1, 2} - set(pair))
        )

        for selected in range(3):
            other = [
                index
                for index in range(3)
                if index != selected
            ]

            internal = (
                incoming_base[first]
                + incoming_base[second]
                - outgoing[selected]
            )

            denominator = (
                exact_deep_water_frequency(
                    outgoing[selected],
                    epsilon,
                )
                + exact_deep_water_frequency(
                    internal,
                    epsilon,
                )
                - exact_deep_water_frequency(
                    incoming_base[first],
                    epsilon,
                )
                - exact_deep_water_frequency(
                    incoming_base[second],
                    epsilon,
                )
            )

            total += (
                physical_vertex(
                    (
                        outgoing[selected],
                        internal,
                    ),
                    (
                        incoming_base[first],
                        incoming_base[second],
                    ),
                    epsilon,
                )
                * physical_vertex(
                    (
                        outgoing[other[0]],
                        outgoing[other[1]],
                    ),
                    (
                        internal,
                        incoming_base[unused],
                    ),
                    epsilon,
                )
                / denominator
            )

    return x_value, total, -4*total


exact_dispersion_results = []

for epsilon in (
    mp.mpf("0.001"),
    mp.mpf("0.003"),
    mp.mpf("0.005"),
    mp.mpf("0.010"),
):
    exact_dispersion_results.append(
        (
            epsilon,
            *exact_deep_water_channel_sum(
                epsilon
            ),
        )
    )

assert all(
    abs(result[3]) > 0
    for result in exact_dispersion_results
)


# ---------------------------------------------------------------------
# Output
# ---------------------------------------------------------------------

print("GENERAL CUBIC-DISPERSION RESONANCE GEOMETRY")
print("  P(z)-Q(z)=Lambda*(z-xi)")
print("  xi=S+2a/(3g)")
print()

print("REALIZABLE GENERIC CHAMBERS:", len(realizable_chambers))
print("  Exact witnesses verified for all twelve chambers.")
for word, lambda_sign in sorted(
    realizable_chambers,
    key=lambda item: (-item[1], item[0]),
):
    print(
        " ",
        "+" if lambda_sign > 0 else "-",
        " < ".join(word),
    )
print()

print("CANCELLATION GROEBNER BASIS")
print("  variables: (E0, B0, C0, D0)")
print("  order: grevlex")
print("  saturation: not applicable; every witness denominator is a nonzero integer")
print("  witnesses, denominator arrays, and primitive equations:")
for witness, denominators, equation in zip(
    classification_resonances,
    classification_denominators,
    classification_equations,
):
    print("   ", witness)
    print("      denominators =", denominators)
    print("      equation =", equation)
for polynomial in classification_basis.polys:
    print(" ", sp.factor(polynomial.as_expr()))
print()
print("Therefore over the reals:")
print("  B0=0, D0=0, E0=0; C0 is arbitrary.")
print("  In original variables: d=0, e=0, 3*g*B=a*c.")
print()

print("EXACT/FULL-DISPERSION ASYMPTOTICS")
print("  A6 = -Bg*Dg*eps/(14*a)+O(eps^2)")
print("  If Bg=0: A6 = 3*Dg^2*eps^2/(4*a)+O(eps^3)")
print()

print("EXACT DEEP-WATER DISPERSION NUMERICAL CHECKS")
for epsilon, x_value, channel, kernel in exact_dispersion_results:
    print(
        f"  eps={mp.nstr(epsilon, 8)} "
        f"x={mp.nstr(x_value, 18)} "
        f"A6={mp.nstr(channel, 18)} "
        f"W6={mp.nstr(kernel, 18)}"
    )
print()
print("ALL COMPLETE TEMPORAL W6 ASSERTIONS PASSED.")


==> anc/verification/temporal_witness_certificate.md <==
# Temporal six-witness necessity certificate

After the shift k=y-a/(3 gamma), use B0=B-ac/(3 gamma), C0=c, D0=d,
and E0=gamma e, with gamma nonzero. The variable order is (E0,B0,C0,D0)
and the monomial order is graded reverse lexicographic. The displayed
integer divisors are Delta/gamma, and the primitive polynomials satisfy
gamma W6=f_j/270. The only dispersion factor removed is the assumed
nonzero gamma.

The six witnesses are

1. `(-6,-3,5) -> (-5,-1,2)`
2. `(-6,-2,5) -> (-5,-1,3)`
3. `(-6,1,5) -> (-5,2,3)`
4. `(-5,-1,6) -> (-3,-2,5)`
5. `(-5,2,6) -> (-3,1,5)`
6. `(-5,3,6) -> (-2,1,5)`

Their nine denominator arrays are printed by
`temporal_complete_W6_audit.py` and archived under `outputs/` together with
the primitive cleared equations. The exact Gröbner basis is

\[
\{B_0^2,B_0C_0,B_0D_0,C_0D_0,D_0^2,E_0\}.
\]

The radical is <B0,D0,E0>. Over either the real or complex numbers the
zero locus is B0=D0=E0=0, with C0 arbitrary. The square generators force
B0=D0=0; the separate generator E0 forces E0=0. Since gamma is nonzero,
the original locus is d=e=0 and 3 gamma B=ac.

The original symbolic script prints incoming omitted indices in order
3,2,1. The revised manuscript and the independent standard-library verifier
print the natural order 1,2,3. Each uses outgoing indices 1,2,3 within a
block; only the display order differs.

The independent script verify_temporal_witness_linear_algebra.py reconstructs
each polynomial from the unsimplified four-slot vertex and verifies the
inverse of the rational coefficient matrix, whose determinant is
59584377600. This gives an independent equality-of-ideals certificate.

Witnesses 1,3,4,6 have same-side repeated virtual slots, but no zero divisor
or external collision. The witness values are the continuous limits of the
generic kernel: with the incoming triple fixed, the outgoing pure-cubic
resonance curve has tangent
(q2^2-q3^2,q3^2-q1^2,q1^2-q2^2), with all components nonzero at these points.
This breaks the repeated-slot equalities while keeping the divisors nonzero.


==> anc/verification/verify_diagonal_channel_expansion.py <==
#!/usr/bin/env python3
"""Exact nine-channel derivation of the temporal diagonal expansion.

This script works over Q(A, gamma, U, c, d).  It resolves the absolute values
in the fixed chamber of the collision family, reconstructs all nine temporal
channels from the manuscript definitions, and checks the Laurent coefficients
through order rho^0.  It is a proof certificate for the calculation printed in
the diagonal-expansion appendix, not a numerical sample.
"""

import sympy as sp


rho = sp.symbols("rho", positive=True)
A, gamma, U, c, d = sp.symbols("A gamma U c d", nonzero=True)

# The exact resonance branch through x=2.  These coefficients follow by
# substituting x=2+x1*rho+x2*rho**2+... into the printed resonance equation.
x1 = -70 * gamma / A
x2 = sp.Rational(7105, 3) * gamma**2 / A**2
x = 2 + x1 * rho + x2 * rho**2

p0 = (-5, -2, 7)
q0 = (-7, 2, 5)
p = tuple(sp.Integer(value) for value in p0)
q = (sp.Integer(-7), x, 7 - x)


def chamber_abs(expr, sign):
    """Resolve |rho*expr| in the chamber determined at rho=0."""
    return sp.Integer(sign) * expr


def sign_at_base(value):
    value = int(value)
    if value == 0:
        raise AssertionError("collision in the selected chamber")
    return 1 if value > 0 else -1


channel_sum = sp.Integer(0)
for ell in range(3):
    others_in = [m for m in range(3) if m != ell]
    for alpha in range(3):
        others_out = [n for n in range(3) if n != alpha]

        nonlocal_1 = sum(
            chamber_abs(q[alpha] - p[m], sign_at_base(q0[alpha] - p0[m]))
            for m in others_in
        )
        nonlocal_2 = sum(
            chamber_abs(p[ell] - q[n], sign_at_base(p0[ell] - q0[n]))
            for n in others_out
        )

        vertex_1 = U - sp.Rational(1, 2) * c * rho * p[ell] \
            - sp.Rational(1, 2) * d * rho * nonlocal_1
        vertex_2 = U - sp.Rational(1, 2) * c * rho * q[alpha] \
            - sp.Rational(1, 2) * d * rho * nonlocal_2
        divisor = rho**2 * (q[alpha] - p[others_in[0]]) \
            * (q[alpha] - p[others_in[1]]) \
            * (2 * A - 3 * gamma * rho * p[ell])
        channel_sum += vertex_1 * vertex_2 / divisor


laurent = sp.series(channel_sum, rho, 0, 1).removeO().expand()
coeff_m2 = sp.factor(laurent.coeff(rho, -2))
coeff_m1 = sp.factor(laurent.coeff(rho, -1))
coeff_0 = sp.factor(laurent.coeff(rho, 0))

expected_m2 = sp.Integer(0)
expected_m1 = -d * U / (14 * A)
expected_0 = (
    sp.Rational(27, 8) * gamma**2 * U**2 / A**3
    - sp.Rational(9, 8) * gamma * U * c / A**2
    + sp.Rational(3, 4) * d**2 / A
)

assert sp.factor(coeff_m2 - expected_m2) == 0
assert sp.factor(coeff_m1 - expected_m1) == 0
assert sp.factor(coeff_0 - expected_0) == 0

W_m1 = sp.factor(-4 * coeff_m1)
W_0 = sp.factor(-4 * coeff_0)
expected_W_0 = (
    sp.Rational(9, 2) * gamma * U * c / A**2
    - sp.Rational(27, 2) * gamma**2 * U**2 / A**3
    - 3 * d**2 / A
)
assert sp.factor(W_m1 - 2 * d * U / (7 * A)) == 0
assert sp.factor(W_0 - expected_W_0) == 0

print("coefficient rho^-2:", coeff_m2)
print("coefficient rho^-1:", coeff_m1)
print("coefficient rho^0:", coeff_0)
print("W6 coefficient rho^-1:", W_m1)
print("W6 coefficient rho^0:", W_0)
print("Exact nine-channel diagonal expansion passed.")


==> anc/verification/verify_local_deformation.py <==
#!/usr/bin/env python3
"""Exact certificate for the local Dysthe deformation theorem.

This script uses only Python's standard library.  It verifies:

1. the quadratic and cubic resonance polynomials;
2. the discriminant identity for the exact resonance branch;
3. the nine spatial denominators;
4. exact chamber lower bounds on the cross products;
5. the nine first-variation arrays;
6. the BC and B^2 h cancellations and the surviving BD coefficient;
7. the complete second-order coefficient, including all mixed cancellations;
8. the factorial arithmetic behind the bare and induced sextic factors.

The analytic implicit-function, compactness, and Taylor-remainder arguments
are proved in the manuscript; they are not numerical assertions.
"""

from __future__ import annotations

from fractions import Fraction as Q


Polynomial = tuple[Q, ...]  # coefficients in increasing powers


def trim(poly: Polynomial) -> Polynomial:
    values = list(poly)
    while len(values) > 1 and values[-1] == 0:
        values.pop()
    return tuple(values)


def add(left: Polynomial, right: Polynomial) -> Polynomial:
    size = max(len(left), len(right))
    out = [Q(0) for _ in range(size)]
    for index, value in enumerate(left):
        out[index] += value
    for index, value in enumerate(right):
        out[index] += value
    return trim(tuple(out))


def scale(number: Q | int, poly: Polynomial) -> Polynomial:
    return trim(tuple(Q(number) * value for value in poly))


def multiply(left: Polynomial, right: Polynomial) -> Polynomial:
    out = [Q(0) for _ in range(len(left) + len(right) - 1)]
    for left_index, left_value in enumerate(left):
        for right_index, right_value in enumerate(right):
            out[left_index + right_index] += left_value * right_value
    return trim(tuple(out))


def power(poly: Polynomial, exponent: int) -> Polynomial:
    out: Polynomial = (Q(1),)
    for _ in range(exponent):
        out = multiply(out, poly)
    return out


def evaluate(poly: Polynomial, value: Q) -> Q:
    out = Q(0)
    for coefficient in reversed(poly):
        out = out * value + coefficient
    return out


def sum_polynomials(polynomials: list[Polynomial]) -> Polynomial:
    out: Polynomial = (Q(0),)
    for poly in polynomials:
        out = add(out, poly)
    return out


def matrix(rows: list[tuple[Q | int, ...]]) -> tuple[tuple[Q, ...], ...]:
    return tuple(tuple(Q(value) for value in row) for row in rows)


def format_matrix(values: tuple[tuple[Q, ...], ...]) -> str:
    return "\n".join(
        "  [" + ", ".join(str(value) for value in row) + "]"
        for row in values
    )


# ---------------------------------------------------------------------------
# Resonance polynomial
# ---------------------------------------------------------------------------

incoming = (-5, -2, 7)
x: Polynomial = (Q(0), Q(1))
outgoing_polynomials: tuple[Polynomial, ...] = (
    (Q(-7),),
    x,
    (Q(7), Q(-1)),
)

quadratic_in = (Q(sum(mode**2 for mode in incoming)),)
cubic_in = (Q(sum(mode**3 for mode in incoming)),)
quadratic_out = sum_polynomials(
    [power(mode, 2) for mode in outgoing_polynomials]
)
cubic_out = sum_polynomials(
    [power(mode, 3) for mode in outgoing_polynomials]
)

quadratic_difference = add(quadratic_in, scale(-1, quadratic_out))
cubic_difference = add(cubic_in, scale(-1, cubic_out))

assert quadratic_difference == (Q(-20), Q(14), Q(-2))
assert cubic_difference == (Q(210), Q(147), Q(-21))

# F = -2 a (x-2)(x-5) + 21 g (10+7x-x^2).
assert quadratic_difference == scale(
    -2,
    multiply(add(x, (Q(-2),)), add(x, (Q(-5),))),
)
assert cubic_difference == scale(21, (Q(10), Q(7), Q(-1)))

# With t=g/a, the branch equation is
# (2+21t)x^2 - 7(2+21t)x + 10(2-21t)=0.
# Its discriminant is (18+1869t)/(2+21t).
assert 49 * 2 - 40 * 2 == 18
assert 49 * 21 + 40 * 21 == 1869
assert 1869 * 2 - 18 * 21 == 3360  # positive derivative numerator

t_left = Q(-1, 400)
t_right = Q(1, 400)


def radicand(t_value: Q) -> Q:
    return (18 + 1869 * t_value) / (2 + 21 * t_value)


assert Q(25, 4) < radicand(t_left) < Q(49, 4)
assert Q(25, 4) < radicand(t_right) < Q(49, 4)


# ---------------------------------------------------------------------------
# Exact chamber product bounds
# ---------------------------------------------------------------------------

outgoing_at_zero = (-7, 2, 5)
outgoing_derivative_unit = (0, -70, 70)
interval_left = Q(7, 4)
interval_right = Q(9, 4)


def minimum_absolute_quadratic_on_interval(
    poly: Polynomial,
    left: Q,
    right: Q,
) -> Q:
    candidates = [left, right]
    if len(poly) >= 3 and poly[2] != 0:
        critical = -poly[1] / (2 * poly[2])
        if left <= critical <= right:
            candidates.append(critical)
    endpoint_values = [evaluate(poly, left), evaluate(poly, right)]
    assert endpoint_values[0] * endpoint_values[1] > 0
    values = [evaluate(poly, point) for point in candidates]
    # Every factor q_alpha-p_i has fixed sign in the selected chamber.
    assert all(value != 0 for value in values)
    return min(abs(value) for value in values)


product_polynomials: list[list[Polynomial]] = []
product_lower_bounds: list[list[Q]] = []

for omitted in range(3):
    remaining = [
        incoming[index]
        for index in range(3)
        if index != omitted
    ]
    product_row: list[Polynomial] = []
    bound_row: list[Q] = []
    for outgoing_poly in outgoing_polynomials:
        product = multiply(
            add(outgoing_poly, (Q(-remaining[0]),)),
            add(outgoing_poly, (Q(-remaining[1]),)),
        )
        product_row.append(product)
        bound_row.append(
            minimum_absolute_quadratic_on_interval(
                product,
                interval_left,
                interval_right,
            )
        )
    product_polynomials.append(product_row)
    product_lower_bounds.append(bound_row)

assert min(min(row) for row in product_lower_bounds) == 10

# If |t| <= 1/400, then
# |2-3 t p_l| >= 2 - 21/400 = 779/400.
factor_lower_bound = Q(779, 400)
denominator_lower_bound = 10 * factor_lower_bound
assert denominator_lower_bound == Q(779, 40)
assert denominator_lower_bound > 10

# The two slots within each barred or unbarred pair also remain distinct.
# For the first vertex q-r=2q+p_l; for the second r-p_l=-2p_l-q.
slot_separation_bounds: list[Q] = []
for omitted, omitted_mode in enumerate(incoming):
    for outgoing_poly in outgoing_polynomials:
        barred_separation = add(
            scale(2, outgoing_poly),
            (Q(omitted_mode),),
        )
        unbarred_separation = add(
            scale(-1, outgoing_poly),
            (Q(-2 * omitted_mode),),
        )
        slot_separation_bounds.append(
            minimum_absolute_quadratic_on_interval(
                barred_separation,
                interval_left,
                interval_right,
            )
        )
        slot_separation_bounds.append(
            minimum_absolute_quadratic_on_interval(
                unbarred_separation,
                interval_left,
                interval_right,
            )
        )

assert min(slot_separation_bounds) >= Q(1, 2)


# ---------------------------------------------------------------------------
# Nine-channel first variation
# ---------------------------------------------------------------------------

denominator_rows: list[tuple[Q, ...]] = []
local_rows: list[tuple[Q, ...]] = []
mean_flow_rows: list[tuple[Q, ...]] = []
dispersion_rows: list[tuple[Q, ...]] = []

for omitted, omitted_mode in enumerate(incoming):
    remaining = [
        incoming[index]
        for index in range(3)
        if index != omitted
    ]
    denominator_row: list[Q] = []
    local_row: list[Q] = []
    mean_flow_row: list[Q] = []
    dispersion_row: list[Q] = []

    for selected, outgoing_mode in enumerate(outgoing_at_zero):
        denominator = Q(
            2
            * (outgoing_mode - remaining[0])
            * (outgoing_mode - remaining[1])
        )
        local = Q(-(omitted_mode + outgoing_mode), 2)
        mean_flow = Q(
            -sum(
                abs(outgoing_mode - mode)
                for mode in remaining
            )
            - sum(
                abs(omitted_mode - outgoing_at_zero[index])
                for index in range(3)
                if index != selected
            ),
            2,
        )

        internal = -omitted_mode - outgoing_mode
        dispersion = Q(
            2
            * (outgoing_mode - internal)
            * outgoing_derivative_unit[selected]
            + outgoing_mode**3
            + internal**3
            - remaining[0]**3
            - remaining[1]**3
        )

        denominator_row.append(denominator)
        local_row.append(local)
        mean_flow_row.append(mean_flow)
        dispersion_row.append(dispersion)

    denominator_rows.append(tuple(denominator_row))
    local_rows.append(tuple(local_row))
    mean_flow_rows.append(tuple(mean_flow_row))
    dispersion_rows.append(tuple(dispersion_row))

denominators = tuple(denominator_rows)
local_coefficients = tuple(local_rows)
mean_flow_coefficients = tuple(mean_flow_rows)
dispersion_coefficients = tuple(dispersion_rows)

assert denominators == matrix(
    [
        (140, -40, -28),
        (56, -70, -40),
        (20, 56, 140),
    ]
)
assert local_coefficients == matrix(
    [
        (6, Q(3, 2), 0),
        (Q(9, 2), 0, Q(-3, 2)),
        (0, Q(-9, 2), -6),
    ]
)
assert mean_flow_coefficients == matrix(
    [
        (-18, Q(-21, 2), -9),
        (Q(-27, 2), -12, Q(-21, 2)),
        (-7, Q(-27, 2), -18),
    ]
)
assert dispersion_coefficients == matrix(
    [
        (1050, -160, 490),
        (168, -490, 1000),
        (-210, -2128, 910),
    ]
)

local_sum = sum(
    local_coefficients[row][column]
    / denominators[row][column]
    for row in range(3)
    for column in range(3)
)
mean_flow_sum = sum(
    mean_flow_coefficients[row][column]
    / denominators[row][column]
    for row in range(3)
    for column in range(3)
)
dispersion_sum = sum(
    dispersion_coefficients[row][column]
    / denominators[row][column] ** 2
    for row in range(3)
    for column in range(3)
)
constant_sum = sum(
    Q(1, 1) / denominators[row][column]
    for row in range(3)
    for column in range(3)
)

assert constant_sum == 0
assert local_sum == 0
assert mean_flow_sum == Q(-1, 14)
assert dispersion_sum == 0

# H4 has factor 1/2 and four ordered pair permutations, so a distinct
# quartic monomial has coefficient 2T.  The two Poisson cross terms each
# contribute -4 T1 T2/Delta before the Lie-series factor 1/2.
assert Q(1, 2) * 4 == 2
assert Q(1, 2) * (-4 - 4) == -4

# In the ordered sextic convention (1/(3!3!)) W6, the coefficient
# -E eps^2/3 corresponds to W6_bare=-12 E eps^2.
assert Q(-1, 3) * 36 == -12


# ---------------------------------------------------------------------------
# Exact second-order coefficient
# ---------------------------------------------------------------------------

# Scale a out of every denominator and put s=lambda*h/a.  Since the branch
# depends only on z=s*eps, its Taylor polynomial through degree two is
# x=2-70*s*eps+(7105/3)*s^2*eps^2.


def series_add(left: Polynomial, right: Polynomial) -> Polynomial:
    """Add series and truncate after eps^2."""
    values = list(add(left, right))[:3]
    values += [Q(0)] * (3 - len(values))
    return tuple(values)


def series_multiply(left: Polynomial, right: Polynomial) -> Polynomial:
    """Multiply series and truncate after eps^2."""
    values = list(multiply(left, right))[:3]
    values += [Q(0)] * (3 - len(values))
    return tuple(values)


def series_divide(numerator: Polynomial, denominator: Polynomial) -> Polynomial:
    """Divide series through eps^2; denominator[0] must be nonzero."""
    num = list(numerator) + [Q(0)] * (3 - len(numerator))
    den = list(denominator) + [Q(0)] * (3 - len(denominator))
    out = [Q(0), Q(0), Q(0)]
    out[0] = num[0] / den[0]
    out[1] = (num[1] - den[1] * out[0]) / den[0]
    out[2] = (
        num[2] - den[1] * out[1] - den[2] * out[0]
    ) / den[0]
    return tuple(out)


def series_abs(poly: Polynomial) -> Polynomial:
    """Absolute value on the fixed chamber, determined by eps=0."""
    if poly[0] > 0:
        return poly
    if poly[0] < 0:
        return scale(-1, poly)
    raise AssertionError("absolute-value wall at eps=0")


# Verify rather than assume the second Taylor coefficient of the exact root.
branch_in_z: Polynomial = (Q(2), Q(-70), Q(7105, 3))
branch_equation = series_add(
    series_add(
        series_multiply(
            (Q(2), Q(21), Q(0)),
            series_multiply(branch_in_z, branch_in_z),
        ),
        scale(
            -7,
            series_multiply((Q(2), Q(21), Q(0)), branch_in_z),
        ),
    ),
    (Q(20), Q(-210), Q(0)),
)
assert branch_equation == (Q(0), Q(0), Q(0))


def second_order_channel_sum(
    b_value: int,
    c_value: int,
    d_value: int,
    s_value: int,
) -> Polynomial:
    """Return a*A through eps^2 for integral B,C,D,s inputs.

    Homogeneity in B,C,D,s then identifies the general polynomial.
    """
    b = Q(b_value)
    c = Q(c_value)
    d_value_q = Q(d_value)
    s = Q(s_value)
    x_series: Polynomial = (
        Q(2),
        -70 * s,
        Q(7105, 3) * s * s,
    )
    q_series = (
        (Q(-7), Q(0), Q(0)),
        x_series,
        series_add((Q(7), Q(0), Q(0)), scale(-1, x_series)),
    )

    def omega_over_a(mode: Polynomial) -> Polynomial:
        square = series_multiply(mode, mode)
        cube = series_multiply(square, mode)
        cubic_correction = (Q(0), s * cube[0], s * cube[1])
        return series_add(square, cubic_correction)

    total: Polynomial = (Q(0), Q(0), Q(0))
    constant_p = tuple((Q(mode), Q(0), Q(0)) for mode in incoming)

    for omitted, omitted_mode in enumerate(incoming):
        remaining_indices = [index for index in range(3) if index != omitted]
        for selected in range(3):
            other_outgoing = [index for index in range(3) if index != selected]
            internal = series_add(
                (
                    Q(incoming[remaining_indices[0]] + incoming[remaining_indices[1]]),
                    Q(0),
                    Q(0),
                ),
                scale(-1, q_series[selected]),
            )
            denominator = series_add(
                series_add(
                    omega_over_a(q_series[selected]),
                    omega_over_a(internal),
                ),
                scale(
                    -1,
                    series_add(
                        omega_over_a(constant_p[remaining_indices[0]]),
                        omega_over_a(constant_p[remaining_indices[1]]),
                    ),
                ),
            )

            first_cross: Polynomial = (Q(0), Q(0), Q(0))
            for index in remaining_indices:
                first_cross = series_add(
                    first_cross,
                    series_abs(
                        series_add(q_series[selected], scale(-1, constant_p[index]))
                    ),
                )
            second_cross: Polynomial = (Q(0), Q(0), Q(0))
            for index in other_outgoing:
                second_cross = series_add(
                    second_cross,
                    series_abs(
                        series_add(constant_p[omitted], scale(-1, q_series[index]))
                    ),
                )

            # V1=B-eps*C*p_l/2-eps*D*first_cross/2.
            vertex_one: Polynomial = (
                b,
                -c * Q(omitted_mode, 2) - d_value_q * first_cross[0] / 2,
                -d_value_q * first_cross[1] / 2,
            )
            # V2=B-eps*C*q_alpha/2-eps*D*second_cross/2.
            vertex_two: Polynomial = (
                b,
                -c * q_series[selected][0] / 2 - d_value_q * second_cross[0] / 2,
                -c * q_series[selected][1] / 2 - d_value_q * second_cross[1] / 2,
            )
            total = series_add(
                total,
                series_divide(
                    series_multiply(vertex_one, vertex_two),
                    denominator,
                ),
            )
    return total


# Isolate every possible homogeneous coefficient of eps^2.  The entries are
# coefficients of a*A; restore A by dividing by a and put s=lambda*h/a.
b2 = second_order_channel_sum(1, 0, 0, 1)
bc_total = second_order_channel_sum(1, 1, 0, 1)
bd_total = second_order_channel_sum(1, 0, 1, 1)
c2 = second_order_channel_sum(0, 1, 0, 1)
cd_total = second_order_channel_sum(0, 1, 1, 1)
d2 = second_order_channel_sum(0, 0, 1, 1)

assert b2 == (Q(0), Q(0), Q(27, 8))
assert c2 == (Q(0), Q(0), Q(0))
assert d2 == (Q(0), Q(0), Q(3, 4))
assert bc_total[2] - b2[2] - c2[2] == Q(-9, 8)
assert bd_total[2] - b2[2] - d2[2] == 0
assert cd_total[2] - c2[2] - d2[2] == 0

# Also retain the exact first-order coefficient in this independent route.
assert bd_total[1] == Q(-1, 14)

# Check the s-homogeneity and one generic coefficient combination exactly.
b2_s2 = second_order_channel_sum(1, 0, 0, 2)
bc_s2 = second_order_channel_sum(1, 1, 0, 2)
assert b2_s2[2] == 4 * Q(27, 8)
assert bc_s2[2] - b2_s2[2] - c2[2] == 2 * Q(-9, 8)

generic_second_order = second_order_channel_sum(2, -3, 5, 2)
generic_expected = (
    Q(27, 8) * 2**2 * 2**2
    - Q(9, 8) * 2 * (-3) * 2
    + Q(3, 4) * 5**2
)
assert generic_second_order[1] == -Q(2 * 5, 14)
assert generic_second_order[2] == generic_expected


print("Exact local-deformation certificate: PASS")
print()
print("Delta^0/a =")
print(format_matrix(denominators))
print()
print("L^C =")
print(format_matrix(local_coefficients))
print()
print("L^D =")
print(format_matrix(mean_flow_coefficients))
print()
print("M =")
print(format_matrix(dispersion_coefficients))
print()
print("sum L^C/d       =", local_sum)
print("sum L^D/d       =", mean_flow_sum)
print("sum M/d^2       =", dispersion_sum)
print("sum 1/d         =", constant_sum)
print("uniform |Delta|/|a| lower bound under |lambda eps h/a|<=1/400:")
print(" ", denominator_lower_bound, "> 10")
print()
print("Therefore:")
print("  dA/deps at eps=0 = -B D/(14 a)")
print("  dW6/deps at eps=0 =  2 B D/(7 a)")
print("  A = -B D eps/(14 a)")
print("      + eps^2/a * (27 B^2 s^2/8 - 9 B C s/8 + 3 D^2/4)")
print("      + O(eps^3), where s=lambda h/a")
print("  W6 = 2 B D eps/(7 a)")
print("       + eps^2 * (-27 B^2 s^2/(2a) + 9 B C s/(2a)")
print("                       - 3 D^2/a - 12 E) + O(eps^3)")


==> anc/verification/verify_open_patch_and_diagonal.py <==
"""Exact symbolic certificate for the open-patch and diagonal theorems.

The script reconstructs the identities used in the manuscript rather than
sampling the final formulas numerically.  It requires SymPy 1.13.3.
"""

import sympy as sp


def assert_zero(label, expr):
    value = sp.factor(sp.together(expr))
    print(f"{label}: {value}")
    assert value == 0


# ---------------------------------------------------------------------------
# 1. Polynomial resonance embedding
# ---------------------------------------------------------------------------
a, eta, S, C0 = sp.symbols("a eta S C0", nonzero=True)
tau = 3 * eta / (2 * a + 3 * eta * S)
Lambda = -C0 * tau

square_difference = -2 * Lambda
cube_difference = -3 * S * Lambda - 3 * C0
frequency_difference = a * square_difference + eta * cube_difference
assert_zero("exact embedded resonance", frequency_difference)


# ---------------------------------------------------------------------------
# 2. Exact reciprocal-denominator identity
# ---------------------------------------------------------------------------
z = sp.symbols("z", nonzero=True)
p1, p2, p3 = sp.symbols("p1 p2 p3")
P = (z - p1) * (z - p2) * (z - p3)
Pprime = sp.diff((sp.Symbol("X") - p1) * (sp.Symbol("X") - p2) *
                 (sp.Symbol("X") - p3), sp.Symbol("X")).subs(sp.Symbol("X"), z)

# The root sum reduces to 3[Q_eta'/Q_eta-P'/P], while at z=1/tau
# Q_eta(z)=P(z) and Q_eta'(z)=P'(z)+C0/z.
reduced_double_sum = z / (3 * eta * C0) * 3 * (
    (Pprime + C0 / z) / P - Pprime / P
)
assert_zero(
    "local-local reciprocal identity",
    reduced_double_sum - 1 / (eta * P),
)


# ---------------------------------------------------------------------------
# 3. BC moment cancellation
# ---------------------------------------------------------------------------
ps = sp.symbols("p0:3")
qs = sp.symbols("q0:3")
Sp = sum(ps)
Sq = sum(qs)
bc_sum = sum(
    (qv - pv) * (S - (pv + qv) / 2)
    for pv in ps for qv in qs
)
moment_form = 3 * S * (Sq - Sp) - sp.Rational(3, 2) * (
    sum(qv**2 for qv in qs) - sum(pv**2 for pv in ps)
)
assert_zero("BC sum equals moment differences", bc_sum - moment_form)
resonance_ideal = sp.groebner(
    [Sq - Sp, sum(qv**2 for qv in qs) - sum(pv**2 for pv in ps)],
    *qs, *ps, S,
    domain=sp.QQ,
)
_, bc_remainder = resonance_ideal.reduce(sp.expand(bc_sum))
assert_zero("BC cancellation modulo resonance moments", bc_remainder)


# ---------------------------------------------------------------------------
# 4. Spatial M0 chamber identity
# ---------------------------------------------------------------------------
x, y, zz, center = sp.symbols("x y zz center", nonzero=True)
w = x * (x + y) / zz - zz
q = [center, center + 2*x + y + zz,
     center + 2*x + y + zz + w]
p = [center + x, center + x + y,
     center + 2*x + y + 2*zz + w]
signs = [[-1, -1, -1], [1, 1, -1], [1, 1, -1]]
L = p[2] - q[0]
C_chamber = -x * (x + y) * L
M0 = sp.Integer(0)
for ell in range(3):
    for alpha in range(3):
        Xla = q[alpha] - p[ell]
        R1 = sum(
            signs[alpha][m] * (q[alpha] - p[m])
            for m in range(3) if m != ell
        )
        R2 = sum(
            signs[n][ell] * (q[n] - p[ell])
            for n in range(3) if n != alpha
        )
        M0 += Xla * (R1 + R2)
assert_zero("spatial M0 identity", M0 - 4 * C_chamber / L)


# ---------------------------------------------------------------------------
# 5. Diagonal branch and kernel rescaling
# ---------------------------------------------------------------------------
rho, gamma, kappa, B, c, d, e = sp.symbols(
    "rho gamma kappa B c d e", nonzero=True
)
A = a + 3 * gamma * kappa
U = B + c * kappa
xx = sp.symbols("xx")
F = -2 * A * (xx - 2) * (xx - 5) + 21 * gamma * rho * (
    10 + 7 * xx - xx**2
)
xprime = -sp.diff(F, rho).subs({rho: 0, xx: 2}) / sp.diff(F, xx).subs({rho: 0, xx: 2})
assert_zero("diagonal resonance derivative", xprime + 70 * gamma / A)

s = gamma / A
selected_second_order = (
    -27 * U**2 * s**2 / (2 * A)
    + 9 * U * c * s / (2 * A)
    - 3 * d**2 / A
)
claimed_finite = (
    9 * gamma * U * (a*c - 3*gamma*B) / (2 * A**3)
    - 3 * d**2 / A
)
assert_zero("diagonal finite kernel coefficient", selected_second_order - claimed_finite)


# ---------------------------------------------------------------------------
# 6. Collision-symbol Taylor coefficient
# ---------------------------------------------------------------------------
f0, f1, f2, f3 = sp.symbols("f0 f1 f2 f3")
x1 = -70 * gamma / A


def taylor(delta):
    return f0 + f1*delta + f2*delta**2/2 + f3*delta**3/6


p_offsets = [-5*rho, -2*rho, 7*rho]
q_offsets = [-7*rho, 2*rho + x1*rho**2,
             5*rho - x1*rho**2]
Dphi = sum(taylor(v) for v in p_offsets) - sum(taylor(v) for v in q_offsets)
Dphi_rho3 = sp.expand(Dphi).coeff(rho, 3)
assert_zero(
    "diagonal collision coefficient",
    Dphi_rho3 - 70 * (f3 - 3*gamma*f2/A),
)


# ---------------------------------------------------------------------------
# 7. Dense-good-center algebra
# ---------------------------------------------------------------------------
K0 = a*c - 3*gamma*B
finite_d0_numerator = sp.expand(
    9*gamma*K0*(B + c*kappa) - 24*e*(a + 3*gamma*kappa)**3
)
coeffs = sp.Poly(finite_d0_numerator, kappa).all_coeffs()
print("d=0 cleared finite coefficients:", coeffs)
assert sp.expand(finite_d0_numerator).coeff(kappa, 3) == -648 * e * gamma**3

finite_U0_cleared = sp.expand(-3*d**2 - 12*e*(a + 3*gamma*kappa))
print("d!=0, U identically zero cleared finite term:", finite_U0_cleared)
assert sp.expand(finite_U0_cleared).coeff(kappa, 1) == -36*e*gamma

print("All open-patch and diagonal exact identities passed.")


==> anc/verification/verify_selected_mode_resonances.py <==
#!/usr/bin/env python3
"""Exact finite enumeration for the selected six-tone set.

Checks the unique internal non-permutation 3<->3 resonance and absence of
internal exact positive-frequency 1<->4 or 2<->3 deep-water resonances for
commensurate carriers N0=8,...,500, allowing repeated seeded modes.
"""
from itertools import combinations_with_replacement

OFFSETS = (-7, -5, -2, 2, 5, 7)


def signature3(t):
    return sum(t), sum(x * x for x in t)


groups = {}
for t in combinations_with_replacement(OFFSETS, 3):
    groups.setdefault(signature3(t), []).append(t)

nontrivial = []
for members in groups.values():
    for i, left in enumerate(members):
        for right in members[i + 1:]:
            nontrivial.append((left, right))

expected = {((-7, 2, 5), (-5, -2, 7))}
canonical = {tuple(sorted((a, b))) for a, b in nontrivial}
assert canonical == expected, (canonical, expected)


def resonant(left, right, n0):
    if sum(n0 + n for n in left) != sum(n0 + n for n in right):
        return False
    return sum((n0 + n) ** 2 for n in left) == sum((n0 + n) ** 2 for n in right)


hits = []
for n0 in range(8, 501):
    for m_left, m_right in ((1, 4), (2, 3)):
        for left in combinations_with_replacement(OFFSETS, m_left):
            for right in combinations_with_replacement(OFFSETS, m_right):
                if resonant(left, right, n0):
                    hits.append((n0, left, right))

assert not hits, hits[:10]
print("PASS: unique internal non-action 3<->3 sextet:", next(iter(expected)))
print("PASS: no internal 1<->4 or 2<->3 five-wave resonance for N0=8,...,500")


==> anc/verification/verify_temporal_witness_linear_algebra.py <==
"""Exact rational reconstruction of the six temporal witness equations.

This independent check uses only Python's standard library.  It reconstructs
the nine contractions from the unsimplified four-slot vertex, matches the
printed polynomials and normalized denominator table, and proves equality of
ideals by an invertible rational coefficient matrix.  No numerical sampling
or Groebner-basis implementation is used.

After k=y-a/(3*gamma), let B0=B-a*c/(3*gamma), C0=c, D0=d,
E0=gamma*e.  Then gamma*W6 is reconstructed below.  The coefficient field
is Q; gamma is any nonzero real number for the physical specialization.
"""

from fractions import Fraction as F
from itertools import product

WITNESSES = (
    ((-6, -3, 5), (-5, -1, 2)),
    ((-6, -2, 5), (-5, -1, 3)),
    ((-6, 1, 5), (-5, 2, 3)),
    ((-5, -1, 6), (-3, -2, 5)),
    ((-5, 2, 6), (-3, 1, 5)),
    ((-5, 3, 6), (-2, 1, 5)),
)

# Coordinates of the coefficient matrix: B0^2, B0*C0, B0*D0,
# C0*D0, D0^2, E0.  C0^2 is also reconstructed and checked to be zero.
BASIS = ((2, 0, 0, 0), (1, 1, 0, 0), (1, 0, 1, 0),
         (0, 1, 1, 0), (0, 0, 2, 0), (0, 0, 0, 1))
ROWS = (
    (-60, 80, 511, -327, -1018, -3240),
    (-45, 45, 370, -150, -686, -3240),
    (-36, 0, 283, 87, -464, -3240),
    (36, 0, -283, 87, 464, -3240),
    (45, 45, -370, -150, 686, -3240),
    (60, 80, -511, -327, 1018, -3240),
)
# Corrected order: omitted incoming ell=1,2,3; outgoing alpha=1,2,3.
DENOMINATORS = (
    (120, -72, -90, 30, 90, 72, 54, -270, -1080),
    (270, -54, -90, 30, 90, 54, 72, -120, -1080),
    (1080, -54, -72, 30, 72, 54, 90, -120, -270),
    (270, 120, -90, -54, -72, -30, 72, 54, -1080),
    (1080, 120, -72, -54, -90, -30, 90, 54, -270),
    (1080, 270, -54, -72, -90, -30, 90, 72, -120),
)


def vertex(outgoing, incoming):
    if sum(outgoing) != sum(incoming):
        raise ValueError("Quartic momentum mismatch")
    distances = sum(abs(x-y) for x, y in product(outgoing, incoming))
    return {
        (1, 0, 0, 0): F(1),
        (0, 1, 0, 0): F(sum(outgoing), 2),
        (0, 0, 1, 0): -F(distances, 4),
    }


def kernel(p, q):
    if sum(p) != sum(q) or sum(x**3 for x in p) != sum(x**3 for x in q):
        raise ValueError("Witness is not an exact pure-cubic resonance")
    if len(set(p+q)) != 6:
        raise ValueError("Witness does not have six distinct external modes")
    answer = {(0, 0, 0, 1): F(-12)}
    denominators = []
    for ell in range(3):
        i, j = [n for n in range(3) if n != ell]
        for alpha in range(3):
            beta, delta = [n for n in range(3) if n != alpha]
            internal = p[i] + p[j] - q[alpha]
            divisor = q[alpha]**3 + internal**3 - p[i]**3 - p[j]**3
            if divisor == 0:
                raise ZeroDivisionError("Forbidden internal resonance")
            denominators.append(divisor)
            t1 = vertex((q[alpha], internal), (p[i], p[j]))
            t2 = vertex((q[beta], q[delta]), (internal, p[ell]))
            for m1, c1 in t1.items():
                for m2, c2 in t2.items():
                    monomial = tuple(x+y for x, y in zip(m1, m2))
                    answer[monomial] = answer.get(monomial, F(0)) - 4*c1*c2/divisor
    return {m: c for m, c in answer.items() if c}, tuple(denominators)


def invert_and_det(matrix):
    n = len(matrix)
    a = [[F(x) for x in row] + [F(i == j) for j in range(n)]
         for i, row in enumerate(matrix)]
    determinant = F(1)
    for k in range(n):
        pivot = next((i for i in range(k, n) if a[i][k]), None)
        if pivot is None:
            raise ValueError("Singular witness coefficient matrix")
        if pivot != k:
            a[k], a[pivot] = a[pivot], a[k]
            determinant *= -1
        value = a[k][k]
        determinant *= value
        a[k] = [x/value for x in a[k]]
        for i in range(n):
            if i != k:
                multiplier = a[i][k]
                a[i] = [x-multiplier*y for x, y in zip(a[i], a[k])]
    inverse = [row[n:] for row in a]
    for i, j in product(range(n), repeat=2):
        residual = sum(inverse[i][k]*matrix[k][j] for k in range(n))
        if residual != (i == j):
            raise ArithmeticError("Inverse certificate failed")
    return determinant, inverse


def main():
    repeated_slots = []
    for number, ((p, q), row, expected_divisors) in enumerate(
            zip(WITNESSES, ROWS, DENOMINATORS), 1):
        tangent = (q[1]**2-q[2]**2, q[2]**2-q[0]**2, q[0]**2-q[1]**2)
        if any(v == 0 for v in tangent):
            raise ArithmeticError("The witness-limit tangent is degenerate")
        if sum(tangent) != 0 or sum(q[i]**2*tangent[i] for i in range(3)) != 0:
            raise ArithmeticError("The witness-limit vector is not tangent to resonance")
        for ell, alpha in product(range(3), repeat=2):
            i, j = [m for m in range(3) if m != ell]
            internal = p[i]+p[j]-q[alpha]
            if internal == q[alpha] or internal == p[ell]:
                repeated_slots.append((number, ell+1, alpha+1))
                # Along the resonance curve with p fixed, derivatives of
                # r-q_alpha and r-p_ell are -2*v_alpha and -v_alpha.
                if tangent[alpha] == 0:
                    raise ArithmeticError("Repeated virtual slot is not broken")
        actual, divisors = kernel(p, q)
        expected = {m: F(c, 270) for m, c in zip(BASIS, row) if c}
        if actual != expected:
            raise ArithmeticError(f"Witness {number}: gamma*W6 != f_{number}/270")
        if divisors != expected_divisors:
            raise ArithmeticError(f"Witness {number}: wrong channel order")
        print(f"Witness {number}: gamma*W6=f_{number}/270; all nine divisors verified.")
    if repeated_slots != [(1, 2, 3), (3, 1, 3), (4, 3, 1), (6, 2, 1)]:
        raise ArithmeticError("Unexpected repeated-slot pattern")
    print("Witness-limit tangents checked; same-side repeated slots:", repeated_slots)
    determinant, inverse = invert_and_det(ROWS)
    # The six monomials are pairwise nondividing, so they form the reduced
    # Groebner basis of their monomial ideal for every monomial order.
    for i, j in product(range(6), repeat=2):
        if i != j and all(x <= y for x, y in zip(BASIS[i], BASIS[j])):
            raise ArithmeticError("Proposed monomial basis is not reduced")
    print("Coefficient field: Q; printed Groebner order: grevlex (E0,B0,C0,D0).")
    print("Coefficient-matrix determinant:", determinant)
    print("Inverse certificate (rows express monomial generators in terms of f_i):")
    for row in inverse:
        print(" ".join(str(x) for x in row))
    print("EXACT: <f_1,...,f_6> = <B0^2,B0*C0,B0*D0,C0*D0,D0^2,E0>.")
    print("EXACT: radical(I)=<B0,D0,E0>; real and complex zero loci agree with this ideal.")
    print("E0=gamma*e and gamma!=0; original locus is d=e=0 and 3*gamma*B=a*c.")
    print("ALL INDEPENDENT RATIONAL WITNESS CHECKS PASSED.")


if __name__ == "__main__":
    main()

